Hepp's bound for Feynman graphs and matroids

We study a rational matroid invariant, obtained as the tropicalization of the Feynman period integral. It equals the volume of the polar of the matroid polytope and we give efficient formulas for its computation. This invariant is proven to respect all known identities of Feynman integrals for graphs. We observe a strong correlation between the tropical and transcendental integrals, which yields a method to approximate unknown Feynman periods.

==> anc/HeppBoundsPhi4.txt <==
# Erik Panzer (orcid 0000-0002-9897-5812)
# 27 May 2016 (data generated)
# 22 December 2022 (comments added)

# This file is part of the paper
#
#     Author:  Erik Panzer
#     Title:   Hepp's bound for Feynman graphs and matroids
#     Journal: Ann. Inst. H. Poincare D (Comb. Phys. Interact.)
#     doi:     10.4171/AIHPD/126
#     eprint:  https://arxiv.org/abs/1908.09820

# This text file contains the Hepp bounds of all primitive phi^4 graphs with n<=11 loops.
# The notation is as follows:
#
#      H[n,k] := HeppBound(P_{n,k}-v);
#
# Here, P_{n,k} denotes a 4-regular graph with n+2 vertices, and v is an arbitrary vertex. All graphs obtained by deleting a vertex of P_{n,k} have the same Hepp bound, and this Hepp bound is given below as H[n,k].

# This format can be read directly into the MAPLE computer algebra system with
# > read "HeppBoundsPhi4.txt":

# The data in this file was computed with a MAPLE implementation of the algorithm explained in section 3 of the paper (traversal of the lattice of bridgeless subgraphs).

# The graphs P_{n,k} are labelled in the paper:
#
#     Authors: Erik Panzer and Oliver Schnetz
#     Title:   The Galois coaction on $\phi^4$ periods
#     Journal: Communications in Number Theory and Physics, Vol. 11 (2017), no. 3, pp. 657-705
#     doi:     10.4310/CNTP.2017.v11.n3.a3
#     eprint:  arXiv:1603.04289 [hep-th]
#
# For example, P_{3,1}=K_5 is the complete graph on 5 vertices, so P_{3,1}-v=K_4 denotes the complete graph on 4 vertices (also called the wheel with 3 spokes), and this has Hepp bound 84.
#
# The explicit definitions of all graphs P_{n,k} are in the ancillary file "Periods" of the Galois coaction paper. This file is available from multiple sources:
#
#     - doi 10.5287/bodleian:gAARNe4kd
#     - url http://doi.org/10.5287/bodleian:gAARNe4kd
#     - url http://www.intlpress.com/site/pub/files/_supp/cntp/2017/v11n3/CNTP-2017-v11n3-s1.zip
#     - ancillary files (subdirectory /anc) of https://arxiv.org/abs/1603.04289 (https://arxiv.org/src/1603.04289v2/anc/Periods)

H[3,1] := 84;
H[4,1] := 572;
H[5,1] := 3702;
H[6,1] := 26220;
H[6,2] := 21912;
H[6,3] := 18828;
H[6,4] := 13968;
H[7,1] := 190952;
H[7,2] := 149426;
H[7,3] := 136114;
H[7,4] := 123260;
H[7,5] := 110864;
H[7,6] := 116860;
H[7,7] := 123260;
H[7,8] := 87088;
H[7,9] := 98568;
H[7,10] := 110864;
H[7,11] := 92984;
H[8,1] := 4290568/3;
H[8,2] := 3162544/3;
H[8,3] := 1023672;
H[8,4] := 927636;
H[8,5] := 2517872/3;
H[8,6] := 2649328/3;
H[8,7] := 841464;
H[8,8] := 841464;
H[8,9] := 2649328/3;
H[8,10] := 2274332/3;
H[8,11] := 808692;
H[8,12] := 2164264/3;
H[8,13] := 762708;
H[8,14] := 767124;
H[8,15] := 808692;
H[8,16] := 2038160/3;
H[8,17] := 1930588/3;
H[8,18] := 684528;
H[8,19] := 649908;
H[8,20] := 2053040/3;
H[8,21] := 762708;
H[8,22] := 2274332/3;
H[8,23] := 1930588/3;
H[8,24] := 1495828/3;
H[8,25] := 684528;
H[8,26] := 570840;
H[8,27] := 649908;
H[8,28] := 570840;
H[8,29] := 613332;
H[8,30] := 1724488/3;
H[8,31] := 536760;
H[8,32] := 544704;
H[8,33] := 542712;
H[8,34] := 544704;
H[8,35] := 536760;
H[8,36] := 1724488/3;
H[8,37] := 1514140/3;
H[8,38] := 1418740/3;
H[8,39] := 1412308/3;
H[8,40] := 1215328/3;
H[8,41] := 415584;
H[9,1] := 10927146;
H[9,2] := 69451106/9;
H[9,3] := 7205232;
H[9,4] := 59240084/9;
H[9,5] := 53950420/9;
H[9,6] := 6062478;
H[9,7] := 6294576;
H[9,8] := 5761356;
H[9,9] := 5761356;
H[9,10] := 6062478;
H[9,11] := 5219148;
H[9,12] := 49415000/9;
H[9,13] := 14888918/3;
H[9,14] := 46730836/9;
H[9,15] := 47093972/9;
H[9,16] := 49415000/9;
H[9,17] := 53782012/9;
H[9,18] := 49038566/9;
H[9,19] := 44059196/9;
H[9,20] := 5179662;
H[9,21] := 5179662;
H[9,22] := 49038566/9;
H[9,23] := 41783320/9;
H[9,24] := 5179662;
H[9,25] := 41783320/9;
H[9,26] := 49038566/9;
H[9,27] := 44059196/9;
H[9,28] := 53782012/9;
H[9,29] := 44893958/9;
H[9,30] := 39531818/9;
H[9,31] := 42246406/9;
H[9,32] := 42375128/9;
H[9,33] := 42375128/9;
H[9,34] := 42246406/9;
H[9,35] := 44893958/9;
H[9,36] := 40378952/9;
H[9,37] := 14237768/3;
H[9,38] := 13941488/3;
H[9,39] := 5030640;
H[9,40] := 4979058;
H[9,41] := 5030802;
H[9,42] := 4241682;
H[9,43] := 37512212/9;
H[9,44] := 4470258;
H[9,45] := 4230420;
H[9,46] := 40315960/9;
H[9,47] := 13291298/3;
H[9,48] := 5370348;
H[9,49] := 5262456;
H[9,50] := 4470258;
H[9,51] := 4533936;
H[9,52] := 5030640;
H[9,53] := 40103974/9;
H[9,54] := 4979058;
H[9,55] := 44893958/9;
H[9,56] := 4241682;
H[9,57] := 3308304;
H[9,58] := 5219148;
H[9,59] := 37512212/9;
H[9,60] := 4470258;
H[9,61] := 3718602;
H[9,62] := 4230420;
H[9,63] := 3718602;
H[9,64] := 28737632/9;
H[9,65] := 41783320/9;
H[9,66] := 46730836/9;
H[9,67] := 35800714/9;
H[9,68] := 33879836/9;
H[9,69] := 31350260/9;
H[9,70] := 33256114/9;
H[9,71] := 42246406/9;
H[9,72] := 37220224/9;
H[9,73] := 34995040/9;
H[9,74] := 12629644/3;
H[9,75] := 40378952/9;
H[9,76] := 3741588;
H[9,77] := 33347050/9;
H[9,78] := 3977520;
H[9,79] := 11780572/3;
H[9,80] := 3778386;
H[9,81] := 36129286/9;
H[9,82] := 11183656/3;
H[9,83] := 11930498/3;
H[9,84] := 11997614/3;
H[9,85] := 35571964/9;
H[9,86] := 39975676/9;
H[9,87] := 4015476;
H[9,88] := 40315960/9;
H[9,89] := 38386040/9;
H[9,90] := 4241682;
H[9,91] := 37917290/9;
H[9,92] := 12629644/3;
H[9,93] := 3977520;
H[9,94] := 2870064;
H[9,95] := 3741588;
H[9,96] := 11780572/3;
H[9,97] := 31657240/9;
H[9,98] := 29445524/9;
H[9,99] := 27482470/9;
H[9,100] := 31767562/9;
H[9,101] := 9993512/3;
H[9,102] := 33347050/9;
H[9,103] := 3543828;
H[9,104] := 29672560/9;
H[9,105] := 3066576;
H[9,106] := 29247832/9;
H[9,107] := 25212824/9;
H[9,108] := 28199296/9;
H[9,109] := 9299438/3;
H[9,110] := 9299438/3;
H[9,111] := 28199296/9;
H[9,112] := 4015476;
H[9,113] := 4015476;
H[9,114] := 3066576;
H[9,115] := 3543828;
H[9,116] := 3778386;
H[9,117] := 3778386;
H[9,118] := 3543828;
H[9,119] := 3112758;
H[9,120] := 29672560/9;
H[9,121] := 25647886/9;
H[9,122] := 3741588;
H[9,123] := 3977520;
H[9,124] := 2870064;
H[9,125] := 31767562/9;
H[9,126] := 27482470/9;
H[9,127] := 38386040/9;
H[9,128] := 36129286/9;
H[9,129] := 9993512/3;
H[9,130] := 3580464;
H[9,131] := 10732826/3;
H[9,132] := 3852954;
H[9,133] := 27808372/9;
H[9,134] := 3368760;
H[9,135] := 3148212;
H[9,136] := 3357522;
H[9,137] := 2928318;
H[9,138] := 26230592/9;
H[9,139] := 29388128/9;
H[9,140] := 8616296/3;
H[9,141] := 29882822/9;
H[9,142] := 27799576/9;
H[9,143] := 33896728/9;
H[9,144] := 9294592/3;
H[9,145] := 31476106/9;
H[9,146] := 4067568;
H[9,147] := 3509580;
H[9,148] := 3334164;
H[9,149] := 3357522;
H[9,150] := 3334164;
H[9,151] := 25351880/9;
H[9,152] := 29790644/9;
H[9,153] := 3580464;
H[9,154] := 23071216/9;
H[9,155] := 26547058/9;
H[9,156] := 3417468;
H[9,157] := 7533320/3;
H[9,158] := 26230592/9;
H[9,159] := 3368760;
H[9,160] := 26230592/9;
H[9,161] := 22344032/9;
H[9,162] := 2928318;
H[9,163] := 26147426/9;
H[9,164] := 3148212;
H[9,165] := 24300248/9;
H[9,166] := 24160612/9;
H[9,167] := 26239388/9;
H[9,168] := 28317340/9;
H[9,169] := 24383374/9;
H[9,170] := 24491036/9;
H[9,171] := 8646664/3;
H[9,172] := 2985924;
H[9,173] := 2562402;
H[9,174] := 8882264/3;
H[9,175] := 8616296/3;
H[9,176] := 20431744/9;
H[9,177] := 8059336/3;
H[9,178] := 22172354/9;
H[9,179] := 22452316/9;
H[9,180] := 22067224/9;
H[9,181] := 7549888/3;
H[9,182] := 8097538/3;
H[9,183] := 7605076/3;
H[9,184] := 2745114;
H[9,185] := 2678958;
H[9,186] := 2327352;
H[9,187] := 7867222/3;
H[9,188] := 2242192;
H[9,189] := 2133504;
H[9,190] := 18749216/9;
H[10,1] := 84859647;
H[10,2] := 57891107;
H[10,3] := 1423972720/27;
H[10,4] := 48297160;
H[10,5] := 44103786;
H[10,6] := 50494511;
H[10,7] := 42881519;
H[10,8] := 1203867640/27;
H[10,9] := 40927868;
H[10,10] := 40927868;
H[10,11] := 42881519;
H[10,12] := 37131934;
H[10,13] := 1058256668/27;
H[10,14] := 35553475;
H[10,15] := 1000867384/27;
H[10,16] := 1010385208/27;
H[10,17] := 1058256668/27;
H[10,18] := 1103163580/27;
H[10,19] := 41678136;
H[10,20] := 37340444;
H[10,21] := 904076120/27;
H[10,22] := 1000570492/27;
H[10,23] := 39499684;
H[10,24] := 35395760;
H[10,25] := 35395760;
H[10,26] := 1000570492/27;
H[10,27] := 854756408/27;
H[10,28] := 39499684;
H[10,29] := 35395760;
H[10,30] := 35395760;
H[10,31] := 854756408/27;
H[10,32] := 1000570492/27;
H[10,33] := 41678136;
H[10,34] := 37340444;
H[10,35] := 37340444;
H[10,36] := 904076120/27;
H[10,37] := 1103163580/27;
H[10,38] := 34389232;
H[10,39] := 813297304/27;
H[10,40] := 32310000;
H[10,41] := 32414204;
H[10,42] := 32414204;
H[10,43] := 32310000;
H[10,44] := 34389232;
H[10,45] := 1011146969/27;
H[10,46] := 910277497/27;
H[10,47] := 814237636/27;
H[10,48] := 32743060;
H[10,49] := 859554652/27;
H[10,50] := 34212552;
H[10,51] := 306562900/9;
H[10,52] := 910987516/27;
H[10,53] := 932505976/27;
H[10,54] := 29070735;
H[10,55] := 255558688/9;
H[10,56] := 825619132/27;
H[10,57] := 785698040/27;
H[10,58] := 833269177/27;
H[10,59] := 821091136/27;
H[10,60] := 36492944;
H[10,61] := 958680128/27;
H[10,62] := 825619132/27;
H[10,63] := 30825002;
H[10,64] := 34212552;
H[10,65] := 271015264/9;
H[10,66] := 910987516/27;
H[10,67] := 910277497/27;
H[10,68] := 29070735;
H[10,69] := 22826484;
H[10,70] := 37131934;
H[10,71] := 255558688/9;
H[10,72] := 825619132/27;
H[10,73] := 689499280/27;
H[10,74] := 785698040/27;
H[10,75] := 689499280/27;
H[10,76] := 587777192/27;
H[10,77] := 854756408/27;
H[10,78] := 1000867384/27;
H[10,79] := 247841428/9;
H[10,80] := 705171889/27;
H[10,81] := 650190548/27;
H[10,82] := 229318124/9;
H[10,83] := 32310000;
H[10,84] := 1147644029/27;
H[10,85] := 1004310884/27;
H[10,86] := 1004310884/27;
H[10,87] := 1147644029/27;
H[10,88] := 911392762/27;
H[10,89] := 35706467;
H[10,90] := 33783112;
H[10,91] := 33783112;
H[10,92] := 35706467;
H[10,93] := 30537258;
H[10,94] := 865488100/27;
H[10,95] := 259410803/9;
H[10,96] := 818137472/27;
H[10,97] := 274270336/9;
H[10,98] := 865488100/27;
H[10,99] := 909984440/27;
H[10,100] := 909984440/27;
H[10,101] := 819901696/27;
H[10,102] := 31964080;
H[10,103] := 31964080;
H[10,104] := 33783112;
H[10,105] := 28731604;
H[10,106] := 31964080;
H[10,107] := 31964080;
H[10,108] := 28731604;
H[10,109] := 33783112;
H[10,110] := 909984440/27;
H[10,111] := 909984440/27;
H[10,112] := 819901696/27;
H[10,113] := 1004310884/27;
H[10,114] := 823300508/27;
H[10,115] := 243367412/9;
H[10,116] := 776232220/27;
H[10,117] := 778711520/27;
H[10,118] := 778711520/27;
H[10,119] := 776232220/27;
H[10,120] := 823300508/27;
H[10,121] := 31964080;
H[10,122] := 33783112;
H[10,123] := 28731604;
H[10,124] := 28731604;
H[10,125] := 31964080;
H[10,126] := 33783112;
H[10,127] := 823300508/27;
H[10,128] := 776232220/27;
H[10,129] := 243367412/9;
H[10,130] := 778711520/27;
H[10,131] := 778711520/27;
H[10,132] := 823300508/27;
H[10,133] := 776232220/27;
H[10,134] := 909984440/27;
H[10,135] := 819901696/27;
H[10,136] := 1004310884/27;
H[10,137] := 35706467;
H[10,138] := 30537258;
H[10,139] := 30537258;
H[10,140] := 35706467;
H[10,141] := 865488100/27;
H[10,142] := 818137472/27;
H[10,143] := 259410803/9;
H[10,144] := 274270336/9;
H[10,145] := 274270336/9;
H[10,146] := 865488100/27;
H[10,147] := 818137472/27;
H[10,148] := 911392762/27;
H[10,149] := 1147644029/27;
H[10,150] := 30905371;
H[10,151] := 30905371;
H[10,152] := 27946280;
H[10,153] := 776851196/27;
H[10,154] := 28454056;
H[10,155] := 30958420;
H[10,156] := 274552852/9;
H[10,157] := 831374776/27;
H[10,158] := 828167284/27;
H[10,159] := 25891471;
H[10,160] := 692647832/27;
H[10,161] := 739029052/27;
H[10,162] := 695528192/27;
H[10,163] := 734782045/27;
H[10,164] := 243501848/9;
H[10,165] := 831374776/27;
H[10,166] := 828167284/27;
H[10,167] := 30958420;
H[10,168] := 274552852/9;
H[10,169] := 692647832/27;
H[10,170] := 25891471;
H[10,171] := 739029052/27;
H[10,172] := 695528192/27;
H[10,173] := 243501848/9;
H[10,174] := 734782045/27;
H[10,175] := 33054096;
H[10,176] := 883029692/27;
H[10,177] := 739029052/27;
H[10,178] := 27896630;
H[10,179] := 30958420;
H[10,180] := 746394112/27;
H[10,181] := 831374776/27;
H[10,182] := 30905371;
H[10,183] := 739029052/27;
H[10,184] := 746394112/27;
H[10,185] := 831374776/27;
H[10,186] := 27896630;
H[10,187] := 30958420;
H[10,188] := 30905371;
H[10,189] := 25891471;
H[10,190] := 20035144;
H[10,191] := 30537258;
H[10,192] := 692647832/27;
H[10,193] := 739029052/27;
H[10,194] := 739029052/27;
H[10,195] := 25891471;
H[10,196] := 612371188/27;
H[10,197] := 695528192/27;
H[10,198] := 612371188/27;
H[10,199] := 692647832/27;
H[10,200] := 530906080/27;
H[10,201] := 28731604;
H[10,202] := 818137472/27;
H[10,203] := 649856068/27;
H[10,204] := 22698223;
H[10,205] := 569853820/27;
H[10,206] := 606829072/27;
H[10,207] := 649856068/27;
H[10,208] := 569853820/27;
H[10,209] := 776232220/27;
H[10,210] := 731939876/27;
H[10,211] := 801120856/27;
H[10,212] := 690689120/27;
H[10,213] := 250204256/9;
H[10,214] := 801120856/27;
H[10,215] := 25349712;
H[10,216] := 749932040/27;
H[10,217] := 734659460/27;
H[10,218] := 28009488;
H[10,219] := 27406876;
H[10,220] := 731361080/27;
H[10,221] := 29050492;
H[10,222] := 29353032;
H[10,223] := 24458204;
H[10,224] := 652375364/27;
H[10,225] := 25991624;
H[10,226] := 218790292/9;
H[10,227] := 26151984;
H[10,228] := 695293916/27;
H[10,229] := 27396267;
H[10,230] := 27676663;
H[10,231] := 29654832;
H[10,232] := 791630428/27;
H[10,233] := 654066076/27;
H[10,234] := 24821884;
H[10,235] := 26419023;
H[10,236] := 663439288/27;
H[10,237] := 709315960/27;
H[10,238] := 26466231;
H[10,239] := 29342088;
H[10,240] := 258364340/9;
H[10,241] := 24067112;
H[10,242] := 24394160;
H[10,243] := 232572775/9;
H[10,244] := 647964632/27;
H[10,245] := 229810688/9;
H[10,246] := 691506545/27;
H[10,247] := 699225284/27;
H[10,248] := 691437568/27;
H[10,249] := 780701920/27;
H[10,250] := 26137148;
H[10,251] := 788968120/27;
H[10,252] := 785487928/27;
H[10,253] := 801120856/27;
H[10,254] := 33418596;
H[10,255] := 32740360;
H[10,256] := 26151984;
H[10,257] := 26614396;
H[10,258] := 28326716;
H[10,259] := 707583448/27;
H[10,260] := 28009488;
H[10,261] := 755299576/27;
H[10,262] := 32414204;
H[10,263] := 25991624;
H[10,264] := 702061276/27;
H[10,265] := 743841884/27;
H[10,266] := 695464888/27;
H[10,267] := 27406876;
H[10,268] := 730987396/27;
H[10,269] := 883029692/27;
H[10,270] := 33054096;
H[10,271] := 695293916/27;
H[10,272] := 236436188/9;
H[10,273] := 747036832/27;
H[10,274] := 26431408;
H[10,275] := 250568212/9;
H[10,276] := 250204256/9;
H[10,277] := 785352100/27;
H[10,278] := 29654832;
H[10,279] := 34212552;
H[10,280] := 791630428/27;
H[10,281] := 306562900/9;
H[10,282] := 34389232;
H[10,283] := 25991624;
H[10,284] := 26151984;
H[10,285] := 18787396;
H[10,286] := 24458204;
H[10,287] := 695293916/27;
H[10,288] := 23237064;
H[10,289] := 193991548/9;
H[10,290] := 20135524;
H[10,291] := 23381384;
H[10,292] := 22071248;
H[10,293] := 618822688/27;
H[10,294] := 577977436/27;
H[10,295] := 535751704/27;
H[10,296] := 615241948/27;
H[10,297] := 193489448/9;
H[10,298] := 24067112;
H[10,299] := 654066076/27;
H[10,300] := 23227592;
H[10,301] := 21701884;
H[10,302] := 19993648;
H[10,303] := 22950652;
H[10,304] := 191521084/9;
H[10,305] := 579907412/27;
H[10,306] := 18285172;
H[10,307] := 564593116/27;
H[10,308] := 28009488;
H[10,309] := 27406876;
H[10,310] := 20834224;
H[10,311] := 20559752;
H[10,312] := 20559752;
H[10,313] := 20834224;
H[10,314] := 24458204;
H[10,315] := 29050492;
H[10,316] := 652375364/27;
H[10,317] := 274552852/9;
H[10,318] := 218790292/9;
H[10,319] := 29353032;
H[10,320] := 30958420;
H[10,321] := 26137148;
H[10,322] := 26137148;
H[10,323] := 19993648;
H[10,324] := 22950652;
H[10,325] := 24394160;
H[10,326] := 24394160;
H[10,327] := 22950652;
H[10,328] := 20084552;
H[10,329] := 191521084/9;
H[10,330] := 166697068/9;
H[10,331] := 24821884;
H[10,332] := 23227592;
H[10,333] := 21701884;
H[10,334] := 18666720;
H[10,335] := 20496252;
H[10,336] := 24821884;
H[10,337] := 23227592;
H[10,338] := 731361080/27;
H[10,339] := 823300508/27;
H[10,340] := 24458204;
H[10,341] := 26151984;
H[10,342] := 18787396;
H[10,343] := 25991624;
H[10,344] := 23381384;
H[10,345] := 20135524;
H[10,346] := 28326716;
H[10,347] := 26614396;
H[10,348] := 22071248;
H[10,349] := 540258952/27;
H[10,350] := 178785908/9;
H[10,351] := 178785908/9;
H[10,352] := 540258952/27;
H[10,353] := 535751704/27;
H[10,354] := 615241948/27;
H[10,355] := 702061276/27;
H[10,356] := 743841884/27;
H[10,357] := 193489448/9;
H[10,358] := 833269177/27;
H[10,359] := 626127256/27;
H[10,360] := 630704945/27;
H[10,361] := 637582168/27;
H[10,362] := 678109492/27;
H[10,363] := 708498208/27;
H[10,364] := 615213532/27;
H[10,365] := 547034944/27;
H[10,366] := 21837588;
H[10,367] := 552937141/27;
H[10,368] := 196683880/9;
H[10,369] := 519816917/27;
H[10,370] := 521066990/27;
H[10,371] := 276414112/9;
H[10,372] := 572609120/27;
H[10,373] := 626127256/27;
H[10,374] := 170312960/9;
H[10,375] := 593238452/27;
H[10,376] := 550562944/27;
H[10,377] := 669745508/27;
H[10,378] := 26419023;
H[10,379] := 557570533/27;
H[10,380] := 205161128/9;
H[10,381] := 670591288/27;
H[10,382] := 615213532/27;
H[10,383] := 623244089/27;
H[10,384] := 697288900/27;
H[10,385] := 195442024/9;
H[10,386] := 734782045/27;
H[10,387] := 536251480/27;
H[10,388] := 506129861/27;
H[10,389] := 500097194/27;
H[10,390] := 549510517/27;
H[10,391] := 615056320/27;
H[10,392] := 650508964/27;
H[10,393] := 712070876/27;
H[10,394] := 248956876/9;
H[10,395] := 611569312/27;
H[10,396] := 615054100/27;
H[10,397] := 693410233/27;
H[10,398] := 700287025/27;
H[10,399] := 194831156/9;
H[10,400] := 196683880/9;
H[10,401] := 194831156/9;
H[10,402] := 195442024/9;
H[10,403] := 54944788/3;
H[10,404] := 532436456/27;
H[10,405] := 570993784/27;
H[10,406] := 496552160/27;
H[10,407] := 232572775/9;
H[10,408] := 26137148;
H[10,409] := 193326580/9;
H[10,410] := 623244089/27;
H[10,411] := 630704945/27;
H[10,412] := 726493808/27;
H[10,413] := 315258671/9;
H[10,414] := 528623485/27;
H[10,415] := 741097412/27;
H[10,416] := 25909772;
H[10,417] := 25909772;
H[10,418] := 741097412/27;
H[10,419] := 218086750/9;
H[10,420] := 691589692/27;
H[10,421] := 231300416/9;
H[10,422] := 231300416/9;
H[10,423] := 691589692/27;
H[10,424] := 731939876/27;
H[10,425] := 25433872;
H[10,426] := 621050782/27;
H[10,427] := 658786216/27;
H[10,428] := 615866480/27;
H[10,429] := 648920750/27;
H[10,430] := 658786216/27;
H[10,431] := 675726536/27;
H[10,432] := 749932040/27;
H[10,433] := 27946280;
H[10,434] := 621050782/27;
H[10,435] := 476133992/27;
H[10,436] := 25909772;
H[10,437] := 658786216/27;
H[10,438] := 543260020/27;
H[10,439] := 615866480/27;
H[10,440] := 543260020/27;
H[10,441] := 691589692/27;
H[10,442] := 570960596/27;
H[10,443] := 536348818/27;
H[10,444] := 167159264/9;
H[10,445] := 67495501/3;
H[10,446] := 650768608/27;
H[10,447] := 690689120/27;
H[10,448] := 704462176/27;
H[10,449] := 704314844/27;
H[10,450] := 704314844/27;
H[10,451] := 704462176/27;
H[10,452] := 250204256/9;
H[10,453] := 21535299;
H[10,454] := 585446197/27;
H[10,455] := 626188249/27;
H[10,456] := 581320408/27;
H[10,457] := 23129724;
H[10,458] := 621732128/27;
H[10,459] := 63478772/3;
H[10,460] := 64166488/3;
H[10,461] := 203468236/9;
H[10,462] := 203398456/9;
H[10,463] := 619918244/27;
H[10,464] := 622184341/27;
H[10,465] := 700287025/27;
H[10,466] := 26032944;
H[10,467] := 591560209/27;
H[10,468] := 632783836/27;
H[10,469] := 581487748/27;
H[10,470] := 208217983/9;
H[10,471] := 624165565/27;
H[10,472] := 618482560/27;
H[10,473] := 573452896/27;
H[10,474] := 612819968/27;
H[10,475] := 608398960/27;
H[10,476] := 65627593/3;
H[10,477] := 208603520/9;
H[10,478] := 21948959;
H[10,479] := 628239928/27;
H[10,480] := 631066001/27;
H[10,481] := 22965208;
H[10,482] := 633967381/27;
H[10,483] := 708498208/27;
H[10,484] := 209890343/9;
H[10,485] := 235603424/9;
H[10,486] := 26466231;
H[10,487] := 655629580/27;
H[10,488] := 647157176/27;
H[10,489] := 671873788/27;
H[10,490] := 222513695/9;
H[10,491] := 222250487/9;
H[10,492] := 706652933/27;
H[10,493] := 715188629/27;
H[10,494] := 619918244/27;
H[10,495] := 585446197/27;
H[10,496] := 441514438/27;
H[10,497] := 622184341/27;
H[10,498] := 20410824;
H[10,499] := 515819036/27;
H[10,500] := 17626956;
H[10,501] := 581320408/27;
H[10,502] := 64166488/3;
H[10,503] := 544745288/27;
H[10,504] := 506291809/27;
H[10,505] := 470080916/27;
H[10,506] := 539231972/27;
H[10,507] := 504426248/27;
H[10,508] := 170664382/9;
H[10,509] := 508373428/27;
H[10,510] := 439924130/27;
H[10,511] := 21535299;
H[10,512] := 497045792/27;
H[10,513] := 47656144/3;
H[10,514] := 63478772/3;
H[10,515] := 801120856/27;
H[10,516] := 25099766;
H[10,517] := 667806076/27;
H[10,518] := 667301753/27;
H[10,519] := 24458204;
H[10,520] := 655603016/27;
H[10,521] := 659215240/27;
H[10,522] := 661645853/27;
H[10,523] := 222250487/9;
H[10,524] := 248956876/9;
H[10,525] := 248285195/9;
H[10,526] := 755299576/27;
H[10,527] := 24200390;
H[10,528] := 675726536/27;
H[10,529] := 738099088/27;
H[10,530] := 749932040/27;
H[10,531] := 700287025/27;
H[10,532] := 621732128/27;
H[10,533] := 476927398/27;
H[10,534] := 626188249/27;
H[10,535] := 26032944;
H[10,536] := 197054356/9;
H[10,537] := 557736661/27;
H[10,538] := 509934352/27;
H[10,539] := 587456860/27;
H[10,540] := 551659612/27;
H[10,541] := 203398456/9;
H[10,542] := 544463300/27;
H[10,543] := 23129724;
H[10,544] := 203468236/9;
H[10,545] := 64802404/3;
H[10,546] := 536873420/27;
H[10,547] := 506031448/27;
H[10,548] := 183369439/9;
H[10,549] := 179748628/9;
H[10,550] := 17689176;
H[10,551] := 50596328/3;
H[10,552] := 17853360;
H[10,553] := 17925808;
H[10,554] := 17925808;
H[10,555] := 17853360;
H[10,556] := 20524628;
H[10,557] := 182924576/9;
H[10,558] := 182924576/9;
H[10,559] := 194576564/9;
H[10,560] := 621732128/27;
H[10,561] := 23461440;
H[10,562] := 541293536/27;
H[10,563] := 478114744/27;
H[10,564] := 20958095;
H[10,565] := 599454712/27;
H[10,566] := 548652160/27;
H[10,567] := 510716000/27;
H[10,568] := 487225297/27;
H[10,569] := 173388712/9;
H[10,570] := 451571825/27;
H[10,571] := 548652160/27;
H[10,572] := 548791204/27;
H[10,573] := 470716732/27;
H[10,574] := 440563901/27;
H[10,575] := 49124576/3;
H[10,576] := 504974756/27;
H[10,577] := 474442624/27;
H[10,578] := 20524628;
H[10,579] := 25099766;
H[10,580] := 17094260;
H[10,581] := 147543986/9;
H[10,582] := 477842648/27;
H[10,583] := 448931542/27;
H[10,584] := 626188249/27;
H[10,585] := 516059221/27;
H[10,586] := 483428693/27;
H[10,587] := 667301753/27;
H[10,588] := 667806076/27;
H[10,589] := 483428693/27;
H[10,590] := 557736661/27;
H[10,591] := 197054356/9;
H[10,592] := 179205631/9;
H[10,593] := 203398456/9;
H[10,594] := 621050782/27;
H[10,595] := 658786216/27;
H[10,596] := 168925624/9;
H[10,597] := 544463300/27;
H[10,598] := 442301416/27;
H[10,599] := 191326072/9;
H[10,600] := 20410824;
H[10,601] := 558494392/27;
H[10,602] := 541641380/27;
H[10,603] := 589769113/27;
H[10,604] := 628239928/27;
H[10,605] := 20410824;
H[10,606] := 472828468/27;
H[10,607] := 18864359;
H[10,608] := 480096701/27;
H[10,609] := 512450492/27;
H[10,610] := 442554944/27;
H[10,611] := 432012868/27;
H[10,612] := 576206738/27;
H[10,613] := 19140400;
H[10,614] := 16533955;
H[10,615] := 19067407;
H[10,616] := 17931388;
H[10,617] := 20690876;
H[10,618] := 22071248;
H[10,619] := 632783836/27;
H[10,620] := 451202204/27;
H[10,621] := 473086396/27;
H[10,622] := 23237064;
H[10,623] := 548831680/27;
H[10,624] := 60578108/3;
H[10,625] := 181066952/9;
H[10,626] := 621732128/27;
H[10,627] := 17444268;
H[10,628] := 474236000/27;
H[10,629] := 618482560/27;
H[10,630] := 459997480/27;
H[10,631] := 435444268/27;
H[10,632] := 436922848/27;
H[10,633] := 547399601/27;
H[10,634] := 59758717/3;
H[10,635] := 583930816/27;
H[10,636] := 620386588/27;
H[10,637] := 549129440/27;
H[10,638] := 547414261/27;
H[10,639] := 624165565/27;
H[10,640] := 667301753/27;
H[10,641] := 472804000/27;
H[10,642] := 17444268;
H[10,643] := 472804000/27;
H[10,644] := 439038872/27;
H[10,645] := 659954237/27;
H[10,646] := 428396617/27;
H[10,647] := 465564508/27;
H[10,648] := 474607432/27;
H[10,649] := 505125416/27;
H[10,650] := 541293536/27;
H[10,651] := 533881160/27;
H[10,652] := 155699227/9;
H[10,653] := 204951500/9;
H[10,654] := 510723488/27;
H[10,655] := 511010425/27;
H[10,656] := 435490244/27;
H[10,657] := 424942816/27;
H[10,658] := 18187570;
H[10,659] := 15066584;
H[10,660] := 475817917/27;
H[10,661] := 475817917/27;
H[10,662] := 521348248/27;
H[10,663] := 521348248/27;
H[10,664] := 510723488/27;
H[10,665] := 521348248/27;
H[10,666] := 521348248/27;
H[10,667] := 18187570;
H[10,668] := 459467542/27;
H[10,669] := 533126864/27;
H[10,670] := 459467542/27;
H[10,671] := 18187570;
H[10,672] := 127636288/9;
H[10,673] := 510723488/27;
H[10,674] := 510723488/27;
H[10,675] := 475817917/27;
H[10,676] := 147841880/9;
H[10,677] := 511029724/27;
H[10,678] := 147841880/9;
H[10,679] := 17626956;
H[10,680] := 14386456;
H[10,681] := 505293916/27;
H[10,682] := 21948959;
H[10,683] := 16533955;
H[10,684] := 472828468/27;
H[10,685] := 508373428/27;
H[10,686] := 20690876;
H[10,687] := 19300068;
H[10,688] := 16644316;
H[10,689] := 17931388;
H[10,690] := 15339932;
H[10,691] := 508373428/27;
H[10,692] := 472828468/27;
H[10,693] := 17931388;
H[10,694] := 15339932;
H[10,695] := 16644316;
H[10,696] := 20690876;
H[10,697] := 19300068;
H[10,698] := 548652160/27;
H[10,699] := 411425920/27;
H[10,700] := 19067407;
H[10,701] := 19140400;
H[10,702] := 444215188/27;
H[10,703] := 483471740/27;
H[10,704] := 23381384;
H[10,705] := 589073816/27;
H[10,706] := 439038872/27;
H[10,707] := 409128173/27;
H[10,708] := 410714684/27;
H[10,709] := 473223896/27;
H[10,710] := 437019424/27;
H[10,711] := 17925808;
H[10,712] := 17853360;
H[10,713] := 17925808;
H[10,714] := 17853360;
H[10,715] := 409128173/27;
H[10,716] := 444215188/27;
H[10,717] := 411425920/27;
H[10,718] := 19140400;
H[10,719] := 19067407;
H[10,720] := 548652160/27;
H[10,721] := 483471740/27;
H[10,722] := 23381384;
H[10,723] := 589073816/27;
H[10,724] := 439038872/27;
H[10,725] := 508373428/27;
H[10,726] := 410714684/27;
H[10,727] := 473223896/27;
H[10,728] := 437019424/27;
H[10,729] := 510716000/27;
H[10,730] := 541293536/27;
H[10,731] := 173388712/9;
H[10,732] := 599454712/27;
H[10,733] := 487225297/27;
H[10,734] := 20958095;
H[10,735] := 23461440;
H[10,736] := 451571825/27;
H[10,737] := 478114744/27;
H[10,738] := 544716032/27;
H[10,739] := 167809556/9;
H[10,740] := 549129440/27;
H[10,741] := 461903029/27;
H[10,742] := 155251420/9;
H[10,743] := 167809556/9;
H[10,744] := 544716032/27;
H[10,745] := 461903029/27;
H[10,746] := 442545056/27;
H[10,747] := 161812723/9;
H[10,748] := 161756704/9;
H[10,749] := 523608664/27;
H[10,750] := 452505784/27;
H[10,751] := 527846744/27;
H[10,752] := 527846744/27;
H[10,753] := 523608664/27;
H[10,754] := 533126864/27;
H[10,755] := 446389016/27;
H[10,756] := 161812723/9;
H[10,757] := 458630677/27;
H[10,758] := 22071248;
H[10,759] := 446389016/27;
H[10,760] := 161756704/9;
H[10,761] := 458630677/27;
H[10,762] := 22071248;
H[10,763] := 21948959;
H[10,764] := 442545056/27;
H[10,765] := 385126433/27;
H[10,766] := 16413112;
H[10,767] := 435490244/27;
H[10,768] := 548791204/27;
H[10,769] := 626188249/27;
H[10,770] := 477842648/27;
H[10,771] := 587456860/27;
H[10,772] := 551659612/27;
H[10,773] := 448931542/27;
H[10,774] := 440563901/27;
H[10,775] := 509934352/27;
H[10,776] := 476927398/27;
H[10,777] := 470716732/27;
H[10,778] := 147543986/9;
H[10,779] := 49124576/3;
H[10,780] := 474442624/27;
H[10,781] := 504974756/27;
H[10,782] := 476133992/27;
H[10,783] := 25909772;
H[10,784] := 543260020/27;
H[10,785] := 615866480/27;
H[10,786] := 126209260/9;
H[10,787] := 19346908;
H[10,788] := 16868136;
H[10,789] := 17598984;
H[10,790] := 20496252;
H[10,791] := 172615336/9;
H[10,792] := 446068280/27;
H[10,793] := 17947196;
H[10,794] := 412675220/27;
H[10,795] := 18248019;
H[10,796] := 18399332;
H[10,797] := 15656912;
H[10,798] := 460360216/27;
H[10,799] := 21140796;
H[10,800] := 522053596/27;
H[10,801] := 484826984/27;
H[10,802] := 469715408/27;
H[10,803] := 510662744/27;
H[10,804] := 458128237/27;
H[10,805] := 414224920/27;
H[10,806] := 424282576/27;
H[10,807] := 494783248/27;
H[10,808] := 449568152/27;
H[10,809] := 16000134;
H[10,810] := 459690572/27;
H[10,811] := 426464068/27;
H[10,812] := 53106736/3;
H[10,813] := 19127464;
H[10,814] := 487430069/27;
H[10,815] := 182523220/9;
H[10,816] := 147608180/9;
H[10,817] := 409191449/27;
H[10,818] := 135715744/9;
H[10,819] := 471418460/27;
H[10,820] := 438943592/27;
H[10,821] := 508651516/27;
H[10,822] := 173650304/9;
H[10,823] := 186655388/9;
H[10,824] := 50297140/3;
H[10,825] := 491365912/27;
H[10,826] := 487295576/27;
H[10,827] := 491365912/27;
H[10,828] := 487295576/27;
H[10,829] := 494783248/27;
H[10,830] := 412739153/27;
H[10,831] := 448122424/27;
H[10,832] := 413642942/27;
H[10,833] := 175955368/9;
H[10,834] := 496593109/27;
H[10,835] := 24048176;
H[10,836] := 603075061/27;
H[10,837] := 451372216/27;
H[10,838] := 19561948;
H[10,839] := 15738583;
H[10,840] := 18273304;
H[10,841] := 16790531;
H[10,842] := 470752213/27;
H[10,843] := 507374708/27;
H[10,844] := 149193655/9;
H[10,845] := 486029344/27;
H[10,846] := 184807636/9;
H[10,847] := 516549184/27;
H[10,848] := 481659460/27;
H[10,849] := 456561688/27;
H[10,850] := 477877448/27;
H[10,851] := 456388990/27;
H[10,852] := 171916244/9;
H[10,853] := 444260416/27;
H[10,854] := 147532468/9;
H[10,855] := 130454863/9;
H[10,856] := 50845105/3;
H[10,857] := 486891313/27;
H[10,858] := 495485120/27;
H[10,859] := 523335580/27;
H[10,860] := 452497084/27;
H[10,861] := 20834224;
H[10,862] := 20559752;
H[10,863] := 20834224;
H[10,864] := 20559752;
H[10,865] := 21353008;
H[10,866] := 20781564;
H[10,867] := 20834224;
H[10,868] := 18387592;
H[10,869] := 20559752;
H[10,870] := 485331068/27;
H[10,871] := 485331068/27;
H[10,872] := 18387592;
H[10,873] := 462291197/27;
H[10,874] := 503622752/27;
H[10,875] := 473388704/27;
H[10,876] := 398606660/27;
H[10,877] := 434069080/27;
H[10,878] := 44898040/3;
H[10,879] := 437432092/27;
H[10,880] := 547414261/27;
H[10,881] := 22098000;
H[10,882] := 19561948;
H[10,883] := 443114432/27;
H[10,884] := 480399964/27;
H[10,885] := 16877840;
H[10,886] := 18137032;
H[10,887] := 17195184;
H[10,888] := 446475736/27;
H[10,889] := 445829116/27;
H[10,890] := 16559467;
H[10,891] := 482218037/27;
H[10,892] := 435499516/27;
H[10,893] := 379944200/27;
H[10,894] := 16273564;
H[10,895] := 516300476/27;
H[10,896] := 476510296/27;
H[10,897] := 181778408/9;
H[10,898] := 539969752/27;
H[10,899] := 22136028;
H[10,900] := 20781564;
H[10,901] := 480399964/27;
H[10,902] := 485508556/27;
H[10,903] := 26079992;
H[10,904] := 22098000;
H[10,905] := 19346908;
H[10,906] := 20052880;
H[10,907] := 20290347;
H[10,908] := 160741096/9;
H[10,909] := 17275280;
H[10,910] := 18273304;
H[10,911] := 478591156/27;
H[10,912] := 20834224;
H[10,913] := 551127584/27;
H[10,914] := 449594128/27;
H[10,915] := 22029215;
H[10,916] := 21733123;
H[10,917] := 578439296/27;
H[10,918] := 470019604/27;
H[10,919] := 145938280/9;
H[10,920] := 441438076/27;
H[10,921] := 52772192/3;
H[10,922] := 16685263;
H[10,923] := 398963320/27;
H[10,924] := 430253440/27;
H[10,925] := 372966109/27;
H[10,926] := 442741904/27;
H[10,927] := 442853012/27;
H[10,928] := 17598984;
H[10,929] := 52378268/3;
H[10,930] := 44670088/3;
H[10,931] := 409821416/27;
H[10,932] := 44522432/3;
H[10,933] := 426485288/27;
H[10,934] := 132747464/9;
H[10,935] := 134423200/9;
H[10,936] := 16257875;
H[10,937] := 471037028/27;
H[10,938] := 53300768/3;
H[10,939] := 441684140/27;
H[10,940] := 478437316/27;
H[10,941] := 172615336/9;
H[10,942] := 184182284/9;
H[10,943] := 363961066/27;
H[10,944] := 430329208/27;
H[10,945] := 400600273/27;
H[10,946] := 203824912/9;
H[10,947] := 469715408/27;
H[10,948] := 16406490;
H[10,949] := 467365712/27;
H[10,950] := 465600940/27;
H[10,951] := 181253174/9;
H[10,952] := 439045856/27;
H[10,953] := 142964872/9;
H[10,954] := 13300304;
H[10,955] := 419345176/27;
H[10,956] := 142029572/9;
H[10,957] := 451240228/27;
H[10,958] := 382142608/27;
H[10,959] := 456428932/27;
H[10,960] := 383913976/27;
H[10,961] := 143717972/9;
H[10,962] := 142964872/9;
H[10,963] := 439045856/27;
H[10,964] := 46706792/3;
H[10,965] := 46706792/3;
H[10,966] := 415482128/27;
H[10,967] := 141380740/9;
H[10,968] := 449148548/27;
H[10,969] := 380346872/27;
H[10,970] := 13300304;
H[10,971] := 451240228/27;
H[10,972] := 382142608/27;
H[10,973] := 142029572/9;
H[10,974] := 355745222/27;
H[10,975] := 412675220/27;
H[10,976] := 422979449/27;
H[10,977] := 150505684/9;
H[10,978] := 384156404/27;
H[10,979] := 446068280/27;
H[10,980] := 377287220/27;
H[10,981] := 415372024/27;
H[10,982] := 130184144/9;
H[10,983] := 481813024/27;
H[10,984] := 412157404/27;
H[10,985] := 151624148/9;
H[10,986] := 137554568/9;
H[10,987] := 381081212/27;
H[10,988] := 14446160;
H[10,989] := 16877840;
H[10,990] := 15676476;
H[10,991] := 445538848/27;
H[10,992] := 410506688/27;
H[10,993] := 424653557/27;
H[10,994] := 496740341/27;
H[10,995] := 154763176/9;
H[10,996] := 415482128/27;
H[10,997] := 422582272/27;
H[10,998] := 446075584/27;
H[10,999] := 407421604/27;
H[10,1000] := 15676476;
H[10,1001] := 16868136;
H[10,1002] := 18137032;
H[10,1003] := 415365572/27;
H[10,1004] := 125758568/9;
H[10,1005] := 419470144/27;
H[10,1006] := 41946901/3;
H[10,1007] := 393002773/27;
H[10,1008] := 426342325/27;
H[10,1009] := 343989280/27;
H[10,1010] := 390548476/27;
H[10,1011] := 137889527/9;
H[10,1012] := 131104042/9;
H[10,1013] := 414224920/27;
H[10,1014] := 370687804/27;
H[10,1015] := 385588568/27;
H[10,1016] := 417439876/27;
H[10,1017] := 453093368/27;
H[10,1018] := 15632816;
H[10,1019] := 15347376;
H[10,1020] := 15431415;
H[10,1021] := 412806520/27;
H[10,1022] := 12970224;
H[10,1023] := 22101264;
H[10,1024] := 20910064;
H[10,1025] := 18967500;
H[10,1026] := 488906896/27;
H[10,1027] := 17275280;
H[10,1028] := 138120988/9;
H[10,1029] := 139842728/9;
H[10,1030] := 16071576;
H[10,1031] := 16735812;
H[10,1032] := 139636612/9;
H[10,1033] := 135134200/9;
H[10,1034] := 389481356/27;
H[10,1035] := 448197500/27;
H[10,1036] := 447654020/27;
H[10,1037] := 16300000;
H[10,1038] := 15303818;
H[10,1039] := 433482121/27;
H[10,1040] := 14742751;
H[10,1041] := 387899020/27;
H[10,1042] := 15556471;
H[10,1043] := 14002244;
H[10,1044] := 389801020/27;
H[10,1045] := 127560232/9;
H[10,1046] := 410994268/27;
H[10,1047] := 407439520/27;
H[10,1048] := 341271068/27;
H[10,1049] := 385989232/27;
H[10,1050] := 40629944/3;
H[10,1051] := 420791188/27;
H[10,1052] := 410527748/27;
H[10,1053] := 354183725/27;
H[10,1054] := 404444320/27;
H[10,1055] := 123311596/9;
H[10,1056] := 353716588/27;
H[10,1057] := 383395732/27;
H[10,1058] := 376764736/27;
H[10,1059] := 46693424/3;
H[10,1060] := 370421264/27;
H[10,1061] := 377917852/27;
H[10,1062] := 131351020/9;
H[10,1063] := 41371364/3;
H[10,1064] := 358885280/27;
H[10,1065] := 423340924/27;
H[10,1066] := 410256008/27;
H[10,1067] := 134698888/9;
H[10,1068] := 398242768/27;
H[10,1069] := 333109952/27;
H[10,1070] := 44898040/3;
H[10,1071] := 403811816/27;
H[10,1072] := 332794030/27;
H[10,1073] := 385695964/27;
H[10,1074] := 350842960/27;
H[10,1075] := 349310357/27;
H[10,1076] := 388754638/27;
H[10,1077] := 39949786/3;
H[10,1078] := 397633441/27;
H[10,1079] := 346143808/27;
H[10,1080] := 356275784/27;
H[10,1081] := 385951672/27;
H[10,1082] := 352813469/27;
H[10,1083] := 365288906/27;
H[10,1084] := 395667862/27;
H[10,1085] := 344640481/27;
H[10,1086] := 39429140/3;
H[10,1087] := 389282108/27;
H[10,1088] := 321679288/27;
H[10,1089] := 380454452/27;
H[10,1090] := 336477197/27;
H[10,1091] := 346163552/27;
H[10,1092] := 125806795/9;
H[10,1093] := 346363801/27;
H[10,1094] := 117435932/9;
H[10,1095] := 369777790/27;
H[10,1096] := 377499028/27;
H[10,1097] := 40633234/3;
H[10,1098] := 42529316/3;
H[10,1099] := 126396584/9;
H[10,1100] := 317586836/27;
H[10,1101] := 125368915/9;
H[10,1102] := 16300000;
H[10,1103] := 352537792/27;
H[10,1104] := 13630971;
H[10,1105] := 382878620/27;
H[10,1106] := 379330528/27;
H[10,1107] := 12056112;
H[10,1108] := 385345144/27;
H[10,1109] := 389521108/27;
H[10,1110] := 322630820/27;
H[10,1111] := 15738583;
H[10,1112] := 38376800/3;
H[10,1113] := 13584152;
H[10,1114] := 13403331;
H[10,1115] := 351960184/27;
H[10,1116] := 12848968;
H[10,1117] := 355119595/27;
H[10,1118] := 343379216/27;
H[10,1119] := 349828801/27;
H[10,1120] := 12970224;
H[10,1121] := 127705714/9;
H[10,1122] := 379557940/27;
H[10,1123] := 317577689/27;
H[10,1124] := 124244632/9;
H[10,1125] := 124701644/9;
H[10,1126] := 12347080;
H[10,1127] := 142160960/9;
H[10,1128] := 361276810/27;
H[10,1129] := 412583288/27;
H[10,1130] := 355931693/27;
H[10,1131] := 339987352/27;
H[10,1132] := 330072740/27;
H[10,1133] := 377567936/27;
H[10,1134] := 348434488/27;
H[10,1135] := 310851272/27;
H[10,1136] := 372945176/27;
H[10,1137] := 123595628/9;
H[10,1138] := 110051036/9;
H[10,1139] := 17853360;
H[10,1140] := 17689176;
H[10,1141] := 16533955;
H[10,1142] := 444215188/27;
H[10,1143] := 13982204;
H[10,1144] := 158470325/9;
H[10,1145] := 444226298/27;
H[10,1146] := 124531151/9;
H[10,1147] := 434835712/27;
H[10,1148] := 437019424/27;
H[10,1149] := 432012868/27;
H[10,1150] := 427664020/27;
H[10,1151] := 120456460/9;
H[10,1152] := 344233640/27;
H[10,1153] := 12848968;
H[10,1154] := 377917852/27;
H[10,1155] := 317929652/27;
H[10,1156] := 331866112/27;
H[10,1157] := 15303818;
H[10,1158] := 402470440/27;
H[10,1159] := 111736738/9;
H[10,1160] := 12554232;
H[10,1161] := 40836220/3;
H[10,1162] := 369413728/27;
H[10,1163] := 301649144/27;
H[10,1164] := 346981141/27;
H[10,1165] := 345236656/27;
H[10,1166] := 336706184/27;
H[10,1167] := 12234600;
H[10,1168] := 308410328/27;
H[10,1169] := 102181342/9;
H[10,1170] := 14669868;
H[10,1171] := 12693504;
H[10,1172] := 305290976/27;
H[10,1173] := 11867688;
H[10,1174] := 300920126/27;
H[10,1175] := 314997485/27;
H[10,1176] := 11929920;
H[10,1177] := 11456426;
H[10,1178] := 96348299/9;
H[10,1179] := 93790999/9;
H[10,1180] := 273834730/27;
H[10,1181] := 277162196/27;
H[10,1182] := 29252485/3;
H[11,1] := 667807932;
H[11,2] := 886051293/2;
H[11,3] := 395515998;
H[11,4] := 726177285/2;
H[11,5] := 332363907;
H[11,6] := 29871942284/81;
H[11,7] := 943893412/3;
H[11,8] := 980047282/3;
H[11,9] := 902086600/3;
H[11,10] := 902086600/3;
H[11,11] := 943893412/3;
H[11,12] := 819734152/3;
H[11,13] := 576384597/2;
H[11,14] := 524740167/2;
H[11,15] := 272680605;
H[11,16] := 551174073/2;
H[11,17] := 576384597/2;
H[11,18] := 46515240373/162;
H[11,19] := 295090404;
H[11,20] := 527400405/2;
H[11,21] := 19120204291/81;
H[11,22] := 25589232436/81;
H[11,23] := 21261080738/81;
H[11,24] := 842869192/3;
H[11,25] := 753250738/3;
H[11,26] := 753250738/3;
H[11,27] := 21261080738/81;
H[11,28] := 18160311388/81;
H[11,29] := 842869192/3;
H[11,30] := 753250738/3;
H[11,31] := 753250738/3;
H[11,32] := 18160311388/81;
H[11,33] := 21261080738/81;
H[11,34] := 295090404;
H[11,35] := 527400405/2;
H[11,36] := 527400405/2;
H[11,37] := 19120204291/81;
H[11,38] := 46515240373/162;
H[11,39] := 489873849/2;
H[11,40] := 34608604387/162;
H[11,41] := 229884465;
H[11,42] := 461121621/2;
H[11,43] := 461121621/2;
H[11,44] := 229884465;
H[11,45] := 489873849/2;
H[11,46] := 21680826734/81;
H[11,47] := 6490426748/27;
H[11,48] := 17393697952/81;
H[11,49] := 705776273/3;
H[11,50] := 681905969/3;
H[11,51] := 19814030156/81;
H[11,52] := 730277980/3;
H[11,53] := 19479419642/81;
H[11,54] := 742749298/3;
H[11,55] := 625235488/3;
H[11,56] := 16402519784/81;
H[11,57] := 656178766/3;
H[11,58] := 625478944/3;
H[11,59] := 1328692219/6;
H[11,60] := 35234510125/162;
H[11,61] := 21155330704/81;
H[11,62] := 20457156712/81;
H[11,63] := 656178766/3;
H[11,64] := 17863640012/81;
H[11,65] := 19814030156/81;
H[11,66] := 5786533658/27;
H[11,67] := 19479419642/81;
H[11,68] := 6490426748/27;
H[11,69] := 625235488/3;
H[11,70] := 492745864/3;
H[11,71] := 819734152/3;
H[11,72] := 16402519784/81;
H[11,73] := 656178766/3;
H[11,74] := 548558842/3;
H[11,75] := 625478944/3;
H[11,76] := 548558842/3;
H[11,77] := 12554523800/81;
H[11,78] := 18160311388/81;
H[11,79] := 272680605;
H[11,80] := 197682369;
H[11,81] := 187940766;
H[11,82] := 172774212;
H[11,83] := 14770130402/81;
H[11,84] := 229884465;
H[11,85] := 7846573184/27;
H[11,86] := 279285606;
H[11,87] := 6868248542/27;
H[11,88] := 6868248542/27;
H[11,89] := 7846573184/27;
H[11,90] := 6234421852/27;
H[11,91] := 245186826;
H[11,92] := 253931436;
H[11,93] := 231594078;
H[11,94] := 231594078;
H[11,95] := 245186826;
H[11,96] := 209420088;
H[11,97] := 5918733818/27;
H[11,98] := 1775369398/9;
H[11,99] := 5596561918/27;
H[11,100] := 5627660480/27;
H[11,101] := 5918733818/27;
H[11,102] := 6814961270/27;
H[11,103] := 6188133824/27;
H[11,104] := 6188133824/27;
H[11,105] := 6814961270/27;
H[11,106] := 5574681460/27;
H[11,107] := 693822820/3;
H[11,108] := 241920408;
H[11,109] := 218442654;
H[11,110] := 218442654;
H[11,111] := 693822820/3;
H[11,112] := 589082840/3;
H[11,113] := 241920408;
H[11,114] := 218442654;
H[11,115] := 218442654;
H[11,116] := 589082840/3;
H[11,117] := 693822820/3;
H[11,118] := 253931436;
H[11,119] := 6188133824/27;
H[11,120] := 6188133824/27;
H[11,121] := 5574681460/27;
H[11,122] := 6814961270/27;
H[11,123] := 5614083422/27;
H[11,124] := 1659402088/9;
H[11,125] := 5293857466/27;
H[11,126] := 5309100440/27;
H[11,127] := 5309100440/27;
H[11,128] := 5293857466/27;
H[11,129] := 5614083422/27;
H[11,130] := 693822820/3;
H[11,131] := 218442654;
H[11,132] := 218442654;
H[11,133] := 693822820/3;
H[11,134] := 589082840/3;
H[11,135] := 218442654;
H[11,136] := 241920408;
H[11,137] := 589082840/3;
H[11,138] := 218442654;
H[11,139] := 693822820/3;
H[11,140] := 5614083422/27;
H[11,141] := 6188133824/27;
H[11,142] := 253931436;
H[11,143] := 5293857466/27;
H[11,144] := 1659402088/9;
H[11,145] := 5309100440/27;
H[11,146] := 5309100440/27;
H[11,147] := 5614083422/27;
H[11,148] := 5293857466/27;
H[11,149] := 6188133824/27;
H[11,150] := 5574681460/27;
H[11,151] := 6814961270/27;
H[11,152] := 245186826;
H[11,153] := 231594078;
H[11,154] := 231594078;
H[11,155] := 245186826;
H[11,156] := 209420088;
H[11,157] := 231594078;
H[11,158] := 209420088;
H[11,159] := 231594078;
H[11,160] := 245186826;
H[11,161] := 5918733818/27;
H[11,162] := 6868248542/27;
H[11,163] := 279285606;
H[11,164] := 5596561918/27;
H[11,165] := 1775369398/9;
H[11,166] := 5627660480/27;
H[11,167] := 5627660480/27;
H[11,168] := 5918733818/27;
H[11,169] := 5596561918/27;
H[11,170] := 6868248542/27;
H[11,171] := 6234421852/27;
H[11,172] := 7846573184/27;
H[11,173] := 695967520/3;
H[11,174] := 640392214/3;
H[11,175] := 640392214/3;
H[11,176] := 580426576/3;
H[11,177] := 15991861568/81;
H[11,178] := 15804337496/81;
H[11,179] := 213488670;
H[11,180] := 209516268;
H[11,181] := 212274276;
H[11,182] := 210731742;
H[11,183] := 178072728;
H[11,184] := 529023766/3;
H[11,185] := 188134290;
H[11,186] := 176687520;
H[11,187] := 15122946266/81;
H[11,188] := 15029585774/81;
H[11,189] := 212274276;
H[11,190] := 210731742;
H[11,191] := 213488670;
H[11,192] := 209516268;
H[11,193] := 529023766/3;
H[11,194] := 178072728;
H[11,195] := 188134290;
H[11,196] := 176687520;
H[11,197] := 15029585774/81;
H[11,198] := 15122946266/81;
H[11,199] := 228241788;
H[11,200] := 225697164;
H[11,201] := 188134290;
H[11,202] := 192510558;
H[11,203] := 213488670;
H[11,204] := 572014916/3;
H[11,205] := 212274276;
H[11,206] := 640392214/3;
H[11,207] := 188134290;
H[11,208] := 572014916/3;
H[11,209] := 212274276;
H[11,210] := 192510558;
H[11,211] := 213488670;
H[11,212] := 640392214/3;
H[11,213] := 178072728;
H[11,214] := 137632080;
H[11,215] := 209420088;
H[11,216] := 529023766/3;
H[11,217] := 188134290;
H[11,218] := 188134290;
H[11,219] := 178072728;
H[11,220] := 155641662;
H[11,221] := 176687520;
H[11,222] := 155641662;
H[11,223] := 529023766/3;
H[11,224] := 404773864/3;
H[11,225] := 589082840/3;
H[11,226] := 5596561918/27;
H[11,227] := 4446789820/27;
H[11,228] := 4196038406/27;
H[11,229] := 3900933536/27;
H[11,230] := 4152230888/27;
H[11,231] := 4446789820/27;
H[11,232] := 3900933536/27;
H[11,233] := 5293857466/27;
H[11,234] := 11785250959/54;
H[11,235] := 11156739415/54;
H[11,236] := 11156739415/54;
H[11,237] := 11785250959/54;
H[11,238] := 4973235049/27;
H[11,239] := 5374742263/27;
H[11,240] := 1555547891/9;
H[11,241] := 1121299729/6;
H[11,242] := 5374742263/27;
H[11,243] := 1359191363/6;
H[11,244] := 1187207335/6;
H[11,245] := 17671711196/81;
H[11,246] := 15790896892/81;
H[11,247] := 14069431865/81;
H[11,248] := 1390441687/6;
H[11,249] := 1268764531/6;
H[11,250] := 18659768444/81;
H[11,251] := 210975586;
H[11,252] := 210975586;
H[11,253] := 1268764531/6;
H[11,254] := 572077187/3;
H[11,255] := 16791886972/81;
H[11,256] := 713089940/3;
H[11,257] := 16999788296/81;
H[11,258] := 16999788296/81;
H[11,259] := 16791886972/81;
H[11,260] := 15024869408/81;
H[11,261] := 576753088/3;
H[11,262] := 1124673443/6;
H[11,263] := 15124020052/81;
H[11,264] := 4982117498/27;
H[11,265] := 16059768122/81;
H[11,266] := 603148444/3;
H[11,267] := 500939512/3;
H[11,268] := 26660637901/162;
H[11,269] := 529495288/3;
H[11,270] := 13440039047/81;
H[11,271] := 533894368/3;
H[11,272] := 14165316077/81;
H[11,273] := 15238350310/81;
H[11,274] := 572148590/3;
H[11,275] := 16573909952/81;
H[11,276] := 1213764931/6;
H[11,277] := 499113349/3;
H[11,278] := 513240622/3;
H[11,279] := 1094627335/6;
H[11,280] := 1016493425/6;
H[11,281] := 362737701/2;
H[11,282] := 549083771/3;
H[11,283] := 5446904732/27;
H[11,284] := 5309767888/27;
H[11,285] := 13359210044/81;
H[11,286] := 13538635942/81;
H[11,287] := 14346709142/81;
H[11,288] := 4431948914/27;
H[11,289] := 4714128430/27;
H[11,290] := 4729278236/27;
H[11,291] := 14425873685/81;
H[11,292] := 28421897189/162;
H[11,293] := 32214228185/162;
H[11,294] := 14565531962/81;
H[11,295] := 16298970626/81;
H[11,296] := 16202643592/81;
H[11,297] := 498681585/2;
H[11,298] := 446599125/2;
H[11,299] := 6488089288/27;
H[11,300] := 5943088880/27;
H[11,301] := 5374742263/27;
H[11,302] := 16059768122/81;
H[11,303] := 603148444/3;
H[11,304] := 200736447;
H[11,305] := 400893483/2;
H[11,306] := 227043294;
H[11,307] := 671129674/3;
H[11,308] := 533894368/3;
H[11,309] := 181776945;
H[11,310] := 387628437/2;
H[11,311] := 359302777/2;
H[11,312] := 576753088/3;
H[11,313] := 1154136533/6;
H[11,314] := 5337323020/27;
H[11,315] := 15765175766/81;
H[11,316] := 17887967444/81;
H[11,317] := 17877872468/81;
H[11,318] := 529495288/3;
H[11,319] := 14269844732/81;
H[11,320] := 15122092924/81;
H[11,321] := 14218034320/81;
H[11,322] := 15124020052/81;
H[11,323] := 4970471624/27;
H[11,324] := 5943088880/27;
H[11,325] := 446599125/2;
H[11,326] := 14165316077/81;
H[11,327] := 1592962648/9;
H[11,328] := 10068497015/54;
H[11,329] := 356919927/2;
H[11,330] := 15230247533/81;
H[11,331] := 1121299729/6;
H[11,332] := 32083486477/162;
H[11,333] := 200736447;
H[11,334] := 1390441687/6;
H[11,335] := 5337323020/27;
H[11,336] := 18659768444/81;
H[11,337] := 695967520/3;
H[11,338] := 529495288/3;
H[11,339] := 533894368/3;
H[11,340] := 383801656/3;
H[11,341] := 500939512/3;
H[11,342] := 14165316077/81;
H[11,343] := 158085429;
H[11,344] := 23696274409/162;
H[11,345] := 274914765/2;
H[11,346] := 160252329;
H[11,347] := 302603787/2;
H[11,348] := 4190000848/27;
H[11,349] := 7825875719/54;
H[11,350] := 3639103054/27;
H[11,351] := 12539116778/81;
H[11,352] := 11830515536/81;
H[11,353] := 13359210044/81;
H[11,354] := 499113349/3;
H[11,355] := 479427082/3;
H[11,356] := 896143363/6;
H[11,357] := 411144892/3;
H[11,358] := 12738126548/81;
H[11,359] := 11784115540/81;
H[11,360] := 887002733/6;
H[11,361] := 10127636272/81;
H[11,362] := 11553187760/81;
H[11,363] := 576753088/3;
H[11,364] := 1124673443/6;
H[11,365] := 143999721;
H[11,366] := 489873849/2;
H[11,367] := 283611231/2;
H[11,368] := 283611231/2;
H[11,369] := 143999721;
H[11,370] := 15124020052/81;
H[11,371] := 500939512/3;
H[11,372] := 16059768122/81;
H[11,373] := 26660637901/162;
H[11,374] := 16791886972/81;
H[11,375] := 13440039047/81;
H[11,376] := 603148444/3;
H[11,377] := 1268764531/6;
H[11,378] := 14565531962/81;
H[11,379] := 14565531962/81;
H[11,380] := 411144892/3;
H[11,381] := 12738126548/81;
H[11,382] := 13538635942/81;
H[11,383] := 13538635942/81;
H[11,384] := 12738126548/81;
H[11,385] := 11121542102/81;
H[11,386] := 11784115540/81;
H[11,387] := 10254896594/81;
H[11,388] := 513240622/3;
H[11,389] := 479427082/3;
H[11,390] := 896143363/6;
H[11,391] := 767578651/6;
H[11,392] := 423255064/3;
H[11,393] := 513240622/3;
H[11,394] := 479427082/3;
H[11,395] := 4982117498/27;
H[11,396] := 11156739415/54;
H[11,397] := 500939512/3;
H[11,398] := 533894368/3;
H[11,399] := 383801656/3;
H[11,400] := 529495288/3;
H[11,401] := 160252329;
H[11,402] := 274914765/2;
H[11,403] := 387628437/2;
H[11,404] := 181776945;
H[11,405] := 302603787/2;
H[11,406] := 11050161644/81;
H[11,407] := 5614083422/27;
H[11,408] := 10969784662/81;
H[11,409] := 10969784662/81;
H[11,410] := 11050161644/81;
H[11,411] := 3639103054/27;
H[11,412] := 12539116778/81;
H[11,413] := 14269844732/81;
H[11,414] := 15122092924/81;
H[11,415] := 11830515536/81;
H[11,416] := 19814030156/81;
H[11,417] := 1328692219/6;
H[11,418] := 482884988/3;
H[11,419] := 13129942394/81;
H[11,420] := 493442561/3;
H[11,421] := 14134594036/81;
H[11,422] := 29523938953/162;
H[11,423] := 4245186554/27;
H[11,424] := 842463319/6;
H[11,425] := 12262328500/81;
H[11,426] := 11501424218/81;
H[11,427] := 12260533376/81;
H[11,428] := 401417332/3;
H[11,429] := 134449009;
H[11,430] := 730277980/3;
H[11,431] := 661091902/3;
H[11,432] := 311768553;
H[11,433] := 146313520;
H[11,434] := 482884988/3;
H[11,435] := 393563753/3;
H[11,436] := 916517339/6;
H[11,437] := 283255855/2;
H[11,438] := 1033622011/6;
H[11,439] := 1094627335/6;
H[11,440] := 144012753;
H[11,441] := 12711190330/81;
H[11,442] := 13926324934/81;
H[11,443] := 4245186554/27;
H[11,444] := 4307851034/27;
H[11,445] := 14451810748/81;
H[11,446] := 12157494790/81;
H[11,447] := 15122946266/81;
H[11,448] := 3691723840/27;
H[11,449] := 10459369412/81;
H[11,450] := 10310213728/81;
H[11,451] := 213488670;
H[11,452] := 11406543520/81;
H[11,453] := 12745799144/81;
H[11,454] := 13422248042/81;
H[11,455] := 4935656186/27;
H[11,456] := 5173578638/27;
H[11,457] := 25297968289/162;
H[11,458] := 12753281432/81;
H[11,459] := 4789208348/27;
H[11,460] := 14558071808/81;
H[11,461] := 12113946542/81;
H[11,462] := 12260533376/81;
H[11,463] := 12113946542/81;
H[11,464] := 12157494790/81;
H[11,465] := 209516268;
H[11,466] := 20422630331/162;
H[11,467] := 10971209438/81;
H[11,468] := 11758317568/81;
H[11,469] := 378855380/3;
H[11,470] := 14346709142/81;
H[11,471] := 14565531962/81;
H[11,472] := 12030948110/81;
H[11,473] := 4307851034/27;
H[11,474] := 13129942394/81;
H[11,475] := 4972826828/27;
H[11,476] := 6469888300/27;
H[11,477] := 10865070754/81;
H[11,478] := 311768553;
H[11,479] := 1592259467/6;
H[11,480] := 241655316;
H[11,481] := 1454530955/6;
H[11,482] := 692833322/3;
H[11,483] := 692833322/3;
H[11,484] := 1454530955/6;
H[11,485] := 627413215/3;
H[11,486] := 692833322/3;
H[11,487] := 692833322/3;
H[11,488] := 627413215/3;
H[11,489] := 1454530955/6;
H[11,490] := 1592259467/6;
H[11,491] := 1592259467/6;
H[11,492] := 241655316;
H[11,493] := 311768553;
H[11,494] := 11926979675/54;
H[11,495] := 598504066/3;
H[11,496] := 5637384449/27;
H[11,497] := 11366371555/54;
H[11,498] := 11366371555/54;
H[11,499] := 5637384449/27;
H[11,500] := 11926979675/54;
H[11,501] := 440667489/2;
H[11,502] := 593963609/3;
H[11,503] := 218134314;
H[11,504] := 623733344/3;
H[11,505] := 623733344/3;
H[11,506] := 218134314;
H[11,507] := 558952784/3;
H[11,508] := 623733344/3;
H[11,509] := 623733344/3;
H[11,510] := 558952784/3;
H[11,511] := 218134314;
H[11,512] := 440667489/2;
H[11,513] := 440667489/2;
H[11,514] := 593963609/3;
H[11,515] := 1454530955/6;
H[11,516] := 1205695223/6;
H[11,517] := 1061420213/6;
H[11,518] := 567120577/3;
H[11,519] := 1138227055/6;
H[11,520] := 1138227055/6;
H[11,521] := 567120577/3;
H[11,522] := 1205695223/6;
H[11,523] := 31942552517/162;
H[11,524] := 14315492186/81;
H[11,525] := 568523353/3;
H[11,526] := 5011999313/27;
H[11,527] := 16148914076/81;
H[11,528] := 595390384/3;
H[11,529] := 15985040246/81;
H[11,530] := 5413343534/27;
H[11,531] := 1012652803/6;
H[11,532] := 4478900620/27;
H[11,533] := 4805809838/27;
H[11,534] := 4562624236/27;
H[11,535] := 4830314129/27;
H[11,536] := 353944497/2;
H[11,537] := 17209542388/81;
H[11,538] := 16866946852/81;
H[11,539] := 4805809838/27;
H[11,540] := 14540564711/81;
H[11,541] := 16148914076/81;
H[11,542] := 14293106252/81;
H[11,543] := 15985040246/81;
H[11,544] := 31942552517/162;
H[11,545] := 1012652803/6;
H[11,546] := 395722462/3;
H[11,547] := 627413215/3;
H[11,548] := 4478900620/27;
H[11,549] := 4805809838/27;
H[11,550] := 4007271068/27;
H[11,551] := 4562624236/27;
H[11,552] := 4007271068/27;
H[11,553] := 3439401752/27;
H[11,554] := 558952784/3;
H[11,555] := 5637384449/27;
H[11,556] := 159474463;
H[11,557] := 8144411227/54;
H[11,558] := 3767991196/27;
H[11,559] := 3998701672/27;
H[11,560] := 567120577/3;
H[11,561] := 694679810/3;
H[11,562] := 694679810/3;
H[11,563] := 630485879/3;
H[11,564] := 626804260/3;
H[11,565] := 626804260/3;
H[11,566] := 440667489/2;
H[11,567] := 188835213;
H[11,568] := 626804260/3;
H[11,569] := 626804260/3;
H[11,570] := 188835213;
H[11,571] := 440667489/2;
H[11,572] := 694679810/3;
H[11,573] := 630485879/3;
H[11,574] := 5369080432/27;
H[11,575] := 1072639955/6;
H[11,576] := 5074031924/27;
H[11,577] := 5105059316/27;
H[11,578] := 5105059316/27;
H[11,579] := 5074031924/27;
H[11,580] := 5369080432/27;
H[11,581] := 564656188/3;
H[11,582] := 591543454/3;
H[11,583] := 591543454/3;
H[11,584] := 623733344/3;
H[11,585] := 531513952/3;
H[11,586] := 591543454/3;
H[11,587] := 591543454/3;
H[11,588] := 531513952/3;
H[11,589] := 623733344/3;
H[11,590] := 626804260/3;
H[11,591] := 626804260/3;
H[11,592] := 564656188/3;
H[11,593] := 692833322/3;
H[11,594] := 566246666/3;
H[11,595] := 501759352/3;
H[11,596] := 177891348;
H[11,597] := 178515170;
H[11,598] := 178515170;
H[11,599] := 177891348;
H[11,600] := 566246666/3;
H[11,601] := 591543454/3;
H[11,602] := 623733344/3;
H[11,603] := 531513952/3;
H[11,604] := 591543454/3;
H[11,605] := 531513952/3;
H[11,606] := 591543454/3;
H[11,607] := 623733344/3;
H[11,608] := 566246666/3;
H[11,609] := 626804260/3;
H[11,610] := 177891348;
H[11,611] := 501759352/3;
H[11,612] := 178515170;
H[11,613] := 178515170;
H[11,614] := 566246666/3;
H[11,615] := 177891348;
H[11,616] := 626804260/3;
H[11,617] := 564656188/3;
H[11,618] := 692833322/3;
H[11,619] := 626804260/3;
H[11,620] := 440667489/2;
H[11,621] := 188835213;
H[11,622] := 188835213;
H[11,623] := 626804260/3;
H[11,624] := 440667489/2;
H[11,625] := 5369080432/27;
H[11,626] := 694679810/3;
H[11,627] := 5074031924/27;
H[11,628] := 1072639955/6;
H[11,629] := 5105059316/27;
H[11,630] := 5105059316/27;
H[11,631] := 5369080432/27;
H[11,632] := 5074031924/27;
H[11,633] := 694679810/3;
H[11,634] := 630485879/3;
H[11,635] := 1592259467/6;
H[11,636] := 1130737711/6;
H[11,637] := 1130737711/6;
H[11,638] := 509675902/3;
H[11,639] := 531330200/3;
H[11,640] := 4726746752/27;
H[11,641] := 567741706/3;
H[11,642] := 187366606;
H[11,643] := 5080756094/27;
H[11,644] := 5087868542/27;
H[11,645] := 953186459/6;
H[11,646] := 4248080986/27;
H[11,647] := 4535774648/27;
H[11,648] := 4281012472/27;
H[11,649] := 9045557863/54;
H[11,650] := 166492432;
H[11,651] := 5080756094/27;
H[11,652] := 5087868542/27;
H[11,653] := 567741706/3;
H[11,654] := 187366606;
H[11,655] := 4248080986/27;
H[11,656] := 953186459/6;
H[11,657] := 4535774648/27;
H[11,658] := 4281012472/27;
H[11,659] := 166492432;
H[11,660] := 9045557863/54;
H[11,661] := 201778464;
H[11,662] := 5387464696/27;
H[11,663] := 4535774648/27;
H[11,664] := 170408955;
H[11,665] := 567741706/3;
H[11,666] := 4557287510/27;
H[11,667] := 5080756094/27;
H[11,668] := 1130737711/6;
H[11,669] := 4535774648/27;
H[11,670] := 4557287510/27;
H[11,671] := 5080756094/27;
H[11,672] := 170408955;
H[11,673] := 567741706/3;
H[11,674] := 1130737711/6;
H[11,675] := 953186459/6;
H[11,676] := 123199602;
H[11,677] := 188835213;
H[11,678] := 4248080986/27;
H[11,679] := 4535774648/27;
H[11,680] := 4535774648/27;
H[11,681] := 953186459/6;
H[11,682] := 3766439240/27;
H[11,683] := 4281012472/27;
H[11,684] := 3766439240/27;
H[11,685] := 4248080986/27;
H[11,686] := 3261862568/27;
H[11,687] := 531513952/3;
H[11,688] := 5074031924/27;
H[11,689] := 445871600/3;
H[11,690] := 7567242667/54;
H[11,691] := 3516751480/27;
H[11,692] := 3744898846/27;
H[11,693] := 445871600/3;
H[11,694] := 3516751480/27;
H[11,695] := 177891348;
H[11,696] := 564656188/3;
H[11,697] := 591543454/3;
H[11,698] := 623733344/3;
H[11,699] := 531513952/3;
H[11,700] := 591543454/3;
H[11,701] := 531513952/3;
H[11,702] := 623733344/3;
H[11,703] := 626804260/3;
H[11,704] := 564656188/3;
H[11,705] := 692833322/3;
H[11,706] := 566246666/3;
H[11,707] := 501759352/3;
H[11,708] := 177891348;
H[11,709] := 178515170;
H[11,710] := 178515170;
H[11,711] := 177891348;
H[11,712] := 566246666/3;
H[11,713] := 623733344/3;
H[11,714] := 531513952/3;
H[11,715] := 566246666/3;
H[11,716] := 177891348;
H[11,717] := 178515170;
H[11,718] := 566246666/3;
H[11,719] := 501759352/3;
H[11,720] := 178515170;
H[11,721] := 177891348;
H[11,722] := 531513952/3;
H[11,723] := 591543454/3;
H[11,724] := 623733344/3;
H[11,725] := 564656188/3;
H[11,726] := 626804260/3;
H[11,727] := 692833322/3;
H[11,728] := 1130737711/6;
H[11,729] := 1130737711/6;
H[11,730] := 509675902/3;
H[11,731] := 440667489/2;
H[11,732] := 188835213;
H[11,733] := 567741706/3;
H[11,734] := 187366606;
H[11,735] := 531330200/3;
H[11,736] := 4726746752/27;
H[11,737] := 5087868542/27;
H[11,738] := 5080756094/27;
H[11,739] := 953186459/6;
H[11,740] := 4281012472/27;
H[11,741] := 9045557863/54;
H[11,742] := 4248080986/27;
H[11,743] := 4535774648/27;
H[11,744] := 166492432;
H[11,745] := 5087868542/27;
H[11,746] := 5080756094/27;
H[11,747] := 201778464;
H[11,748] := 5387464696/27;
H[11,749] := 4535774648/27;
H[11,750] := 170408955;
H[11,751] := 567741706/3;
H[11,752] := 4557287510/27;
H[11,753] := 5080756094/27;
H[11,754] := 1130737711/6;
H[11,755] := 567741706/3;
H[11,756] := 187366606;
H[11,757] := 4248080986/27;
H[11,758] := 953186459/6;
H[11,759] := 4535774648/27;
H[11,760] := 4281012472/27;
H[11,761] := 166492432;
H[11,762] := 9045557863/54;
H[11,763] := 4557287510/27;
H[11,764] := 4535774648/27;
H[11,765] := 5080756094/27;
H[11,766] := 170408955;
H[11,767] := 1130737711/6;
H[11,768] := 567741706/3;
H[11,769] := 188835213;
H[11,770] := 440667489/2;
H[11,771] := 5369080432/27;
H[11,772] := 5074031924/27;
H[11,773] := 1072639955/6;
H[11,774] := 5105059316/27;
H[11,775] := 5105059316/27;
H[11,776] := 5369080432/27;
H[11,777] := 5074031924/27;
H[11,778] := 694679810/3;
H[11,779] := 630485879/3;
H[11,780] := 1592259467/6;
H[11,781] := 188835213;
H[11,782] := 953186459/6;
H[11,783] := 123199602;
H[11,784] := 5074031924/27;
H[11,785] := 445871600/3;
H[11,786] := 7567242667/54;
H[11,787] := 3516751480/27;
H[11,788] := 4535774648/27;
H[11,789] := 4248080986/27;
H[11,790] := 4281012472/27;
H[11,791] := 3766439240/27;
H[11,792] := 3766439240/27;
H[11,793] := 4535774648/27;
H[11,794] := 953186459/6;
H[11,795] := 445871600/3;
H[11,796] := 3744898846/27;
H[11,797] := 3516751480/27;
H[11,798] := 177891348;
H[11,799] := 4248080986/27;
H[11,800] := 3261862568/27;
H[11,801] := 531513952/3;
H[11,802] := 593963609/3;
H[11,803] := 218134314;
H[11,804] := 558952784/3;
H[11,805] := 558952784/3;
H[11,806] := 218134314;
H[11,807] := 593963609/3;
H[11,808] := 1454530955/6;
H[11,809] := 1205695223/6;
H[11,810] := 1061420213/6;
H[11,811] := 567120577/3;
H[11,812] := 1138227055/6;
H[11,813] := 1138227055/6;
H[11,814] := 567120577/3;
H[11,815] := 1205695223/6;
H[11,816] := 558952784/3;
H[11,817] := 1205695223/6;
H[11,818] := 567120577/3;
H[11,819] := 1138227055/6;
H[11,820] := 1205695223/6;
H[11,821] := 1061420213/6;
H[11,822] := 1138227055/6;
H[11,823] := 567120577/3;
H[11,824] := 558952784/3;
H[11,825] := 218134314;
H[11,826] := 593963609/3;
H[11,827] := 1454530955/6;
H[11,828] := 31942552517/162;
H[11,829] := 31942552517/162;
H[11,830] := 14315492186/81;
H[11,831] := 627413215/3;
H[11,832] := 16148914076/81;
H[11,833] := 595390384/3;
H[11,834] := 568523353/3;
H[11,835] := 5011999313/27;
H[11,836] := 5413343534/27;
H[11,837] := 15985040246/81;
H[11,838] := 1012652803/6;
H[11,839] := 4562624236/27;
H[11,840] := 4830314129/27;
H[11,841] := 4478900620/27;
H[11,842] := 4805809838/27;
H[11,843] := 353944497/2;
H[11,844] := 5413343534/27;
H[11,845] := 15985040246/81;
H[11,846] := 17209542388/81;
H[11,847] := 16866946852/81;
H[11,848] := 4805809838/27;
H[11,849] := 14540564711/81;
H[11,850] := 16148914076/81;
H[11,851] := 14293106252/81;
H[11,852] := 15985040246/81;
H[11,853] := 31942552517/162;
H[11,854] := 16148914076/81;
H[11,855] := 595390384/3;
H[11,856] := 4478900620/27;
H[11,857] := 1012652803/6;
H[11,858] := 4805809838/27;
H[11,859] := 4562624236/27;
H[11,860] := 353944497/2;
H[11,861] := 4830314129/27;
H[11,862] := 14293106252/81;
H[11,863] := 4805809838/27;
H[11,864] := 15985040246/81;
H[11,865] := 14540564711/81;
H[11,866] := 31942552517/162;
H[11,867] := 16148914076/81;
H[11,868] := 627413215/3;
H[11,869] := 11926979675/54;
H[11,870] := 5637384449/27;
H[11,871] := 598504066/3;
H[11,872] := 11366371555/54;
H[11,873] := 11366371555/54;
H[11,874] := 11926979675/54;
H[11,875] := 5637384449/27;
H[11,876] := 241655316;
H[11,877] := 627413215/3;
H[11,878] := 1012652803/6;
H[11,879] := 395722462/3;
H[11,880] := 5637384449/27;
H[11,881] := 159474463;
H[11,882] := 8144411227/54;
H[11,883] := 3767991196/27;
H[11,884] := 4805809838/27;
H[11,885] := 4478900620/27;
H[11,886] := 4562624236/27;
H[11,887] := 4007271068/27;
H[11,888] := 4007271068/27;
H[11,889] := 4805809838/27;
H[11,890] := 1012652803/6;
H[11,891] := 159474463;
H[11,892] := 3998701672/27;
H[11,893] := 3767991196/27;
H[11,894] := 567120577/3;
H[11,895] := 4478900620/27;
H[11,896] := 3439401752/27;
H[11,897] := 558952784/3;
H[11,898] := 13533534179/81;
H[11,899] := 13533534179/81;
H[11,900] := 555489959/3;
H[11,901] := 12841188547/81;
H[11,902] := 346304663/2;
H[11,903] := 346304663/2;
H[11,904] := 555489959/3;
H[11,905] := 9455609539/54;
H[11,906] := 4700070968/27;
H[11,907] := 9455609539/54;
H[11,908] := 4183573687/27;
H[11,909] := 1137881167/6;
H[11,910] := 15243139784/81;
H[11,911] := 15243139784/81;
H[11,912] := 1137881167/6;
H[11,913] := 13706903389/81;
H[11,914] := 15212380162/81;
H[11,915] := 15212380162/81;
H[11,916] := 15243139784/81;
H[11,917] := 13559307128/81;
H[11,918] := 512030254/3;
H[11,919] := 1006190611/6;
H[11,920] := 13667445004/81;
H[11,921] := 499995466/3;
H[11,922] := 14450236346/81;
H[11,923] := 538118282/3;
H[11,924] := 450125980/3;
H[11,925] := 891758591/6;
H[11,926] := 481082272/3;
H[11,927] := 149104945;
H[11,928] := 482639296/3;
H[11,929] := 158799887;
H[11,930] := 27090078605/162;
H[11,931] := 336245373/2;
H[11,932] := 14571891380/81;
H[11,933] := 1066460519/6;
H[11,934] := 11961296879/81;
H[11,935] := 452022662/3;
H[11,936] := 160013549;
H[11,937] := 24144325291/162;
H[11,938] := 25771955113/162;
H[11,939] := 959722909/6;
H[11,940] := 4830127190/27;
H[11,941] := 4745842604/27;
H[11,942] := 11920038800/81;
H[11,943] := 12093114100/81;
H[11,944] := 8540387287/54;
H[11,945] := 1324735762/9;
H[11,946] := 12693846890/81;
H[11,947] := 25466905433/162;
H[11,948] := 12766399619/81;
H[11,949] := 25382363405/162;
H[11,950] := 28529722381/162;
H[11,951] := 12889593038/81;
H[11,952] := 14393130064/81;
H[11,953] := 1595511442/9;
H[11,954] := 15212380162/81;
H[11,955] := 15243139784/81;
H[11,956] := 13559307128/81;
H[11,957] := 1137881167/6;
H[11,958] := 13706903389/81;
H[11,959] := 13667445004/81;
H[11,960] := 499995466/3;
H[11,961] := 512030254/3;
H[11,962] := 1006190611/6;
H[11,963] := 538118282/3;
H[11,964] := 14450236346/81;
H[11,965] := 450125980/3;
H[11,966] := 149104945;
H[11,967] := 482639296/3;
H[11,968] := 891758591/6;
H[11,969] := 481082272/3;
H[11,970] := 158799887;
H[11,971] := 336245373/2;
H[11,972] := 27090078605/162;
H[11,973] := 4830127190/27;
H[11,974] := 4745842604/27;
H[11,975] := 11920038800/81;
H[11,976] := 12093114100/81;
H[11,977] := 8540387287/54;
H[11,978] := 1324735762/9;
H[11,979] := 12693846890/81;
H[11,980] := 25466905433/162;
H[11,981] := 14571891380/81;
H[11,982] := 1066460519/6;
H[11,983] := 11961296879/81;
H[11,984] := 452022662/3;
H[11,985] := 160013549;
H[11,986] := 24144325291/162;
H[11,987] := 25771955113/162;
H[11,988] := 959722909/6;
H[11,989] := 25382363405/162;
H[11,990] := 12766399619/81;
H[11,991] := 28529722381/162;
H[11,992] := 12889593038/81;
H[11,993] := 1595511442/9;
H[11,994] := 14393130064/81;
H[11,995] := 409494561/2;
H[11,996] := 610842164/3;
H[11,997] := 610842164/3;
H[11,998] := 409494561/2;
H[11,999] := 555489959/3;
H[11,1000] := 14450236346/81;
H[11,1001] := 538118282/3;
H[11,1002] := 183320247;
H[11,1003] := 1077793253/6;
H[11,1004] := 205730706;
H[11,1005] := 601679068/3;
H[11,1006] := 482639296/3;
H[11,1007] := 162951345;
H[11,1008] := 346167177/2;
H[11,1009] := 25909815289/162;
H[11,1010] := 512030254/3;
H[11,1011] := 27544710595/162;
H[11,1012] := 182233186;
H[11,1013] := 14383977590/81;
H[11,1014] := 16486437728/81;
H[11,1015] := 16160154554/81;
H[11,1016] := 481082272/3;
H[11,1017] := 13038800060/81;
H[11,1018] := 13816481602/81;
H[11,1019] := 12837638254/81;
H[11,1020] := 13667445004/81;
H[11,1021] := 13537060190/81;
H[11,1022] := 610842164/3;
H[11,1023] := 409494561/2;
H[11,1024] := 158799887;
H[11,1025] := 490007068/3;
H[11,1026] := 1031913755/6;
H[11,1027] := 327715155/2;
H[11,1028] := 517641755/3;
H[11,1029] := 346304663/2;
H[11,1030] := 28984589005/162;
H[11,1031] := 183320247;
H[11,1032] := 1268764531/6;
H[11,1033] := 182233186;
H[11,1034] := 210975586;
H[11,1035] := 640392214/3;
H[11,1036] := 538118282/3;
H[11,1037] := 14450236346/81;
H[11,1038] := 182233186;
H[11,1039] := 14383977590/81;
H[11,1040] := 16486437728/81;
H[11,1041] := 16160154554/81;
H[11,1042] := 481082272/3;
H[11,1043] := 13038800060/81;
H[11,1044] := 13816481602/81;
H[11,1045] := 12837638254/81;
H[11,1046] := 13667445004/81;
H[11,1047] := 13537060190/81;
H[11,1048] := 183320247;
H[11,1049] := 1077793253/6;
H[11,1050] := 205730706;
H[11,1051] := 601679068/3;
H[11,1052] := 482639296/3;
H[11,1053] := 162951345;
H[11,1054] := 346167177/2;
H[11,1055] := 25909815289/162;
H[11,1056] := 512030254/3;
H[11,1057] := 27544710595/162;
H[11,1058] := 409494561/2;
H[11,1059] := 610842164/3;
H[11,1060] := 158799887;
H[11,1061] := 327715155/2;
H[11,1062] := 517641755/3;
H[11,1063] := 490007068/3;
H[11,1064] := 1031913755/6;
H[11,1065] := 346304663/2;
H[11,1066] := 28984589005/162;
H[11,1067] := 182233186;
H[11,1068] := 210975586;
H[11,1069] := 183320247;
H[11,1070] := 1268764531/6;
H[11,1071] := 640392214/3;
H[11,1072] := 481082272/3;
H[11,1073] := 482639296/3;
H[11,1074] := 346631080/3;
H[11,1075] := 450125980/3;
H[11,1076] := 482639296/3;
H[11,1077] := 158799887;
H[11,1078] := 142910217;
H[11,1079] := 797687479/6;
H[11,1080] := 740436515/6;
H[11,1081] := 427909567/3;
H[11,1082] := 269229807/2;
H[11,1083] := 481082272/3;
H[11,1084] := 158799887;
H[11,1085] := 141880432;
H[11,1086] := 794805035/6;
H[11,1087] := 367372558/3;
H[11,1088] := 11397938780/81;
H[11,1089] := 10754037974/81;
H[11,1090] := 794805035/6;
H[11,1091] := 797687479/6;
H[11,1092] := 346631080/3;
H[11,1093] := 450125980/3;
H[11,1094] := 11920038800/81;
H[11,1095] := 11961296879/81;
H[11,1096] := 141294332;
H[11,1097] := 791418839/6;
H[11,1098] := 122166848;
H[11,1099] := 11372633948/81;
H[11,1100] := 10574026490/81;
H[11,1101] := 791418839/6;
H[11,1102] := 21134705843/162;
H[11,1103] := 9071379892/81;
H[11,1104] := 11961296879/81;
H[11,1105] := 10574026490/81;
H[11,1106] := 3473013490/27;
H[11,1107] := 9071379892/81;
H[11,1108] := 11920038800/81;
H[11,1109] := 512030254/3;
H[11,1110] := 1006190611/6;
H[11,1111] := 377756459/3;
H[11,1112] := 1205695223/6;
H[11,1113] := 249132731/2;
H[11,1114] := 249132731/2;
H[11,1115] := 377756459/3;
H[11,1116] := 13667445004/81;
H[11,1117] := 450125980/3;
H[11,1118] := 14450236346/81;
H[11,1119] := 891758591/6;
H[11,1120] := 15243139784/81;
H[11,1121] := 450125980/3;
H[11,1122] := 512030254/3;
H[11,1123] := 149104945;
H[11,1124] := 538118282/3;
H[11,1125] := 1137881167/6;
H[11,1126] := 12889593038/81;
H[11,1127] := 12889593038/81;
H[11,1128] := 122166848;
H[11,1129] := 11372633948/81;
H[11,1130] := 12093114100/81;
H[11,1131] := 12093114100/81;
H[11,1132] := 11372633948/81;
H[11,1133] := 9980893136/81;
H[11,1134] := 10574026490/81;
H[11,1135] := 340643894/3;
H[11,1136] := 452022662/3;
H[11,1137] := 141294332;
H[11,1138] := 791418839/6;
H[11,1139] := 684096743/6;
H[11,1140] := 373644052/3;
H[11,1141] := 452022662/3;
H[11,1142] := 141294332;
H[11,1143] := 499995466/3;
H[11,1144] := 538118282/3;
H[11,1145] := 149104945;
H[11,1146] := 1137881167/6;
H[11,1147] := 1130737711/6;
H[11,1148] := 141294332;
H[11,1149] := 452022662/3;
H[11,1150] := 684096743/6;
H[11,1151] := 791418839/6;
H[11,1152] := 373644052/3;
H[11,1153] := 141294332;
H[11,1154] := 452022662/3;
H[11,1155] := 450125980/3;
H[11,1156] := 482639296/3;
H[11,1157] := 346631080/3;
H[11,1158] := 481082272/3;
H[11,1159] := 249132731/2;
H[11,1160] := 249132731/2;
H[11,1161] := 377756459/3;
H[11,1162] := 1205695223/6;
H[11,1163] := 427909567/3;
H[11,1164] := 740436515/6;
H[11,1165] := 346167177/2;
H[11,1166] := 162951345;
H[11,1167] := 269229807/2;
H[11,1168] := 162951345;
H[11,1169] := 346167177/2;
H[11,1170] := 13667445004/81;
H[11,1171] := 499995466/3;
H[11,1172] := 9984173300/81;
H[11,1173] := 566246666/3;
H[11,1174] := 9908370814/81;
H[11,1175] := 9908370814/81;
H[11,1176] := 9984173300/81;
H[11,1177] := 891758591/6;
H[11,1178] := 14450236346/81;
H[11,1179] := 15243139784/81;
H[11,1180] := 1006190611/6;
H[11,1181] := 1130737711/6;
H[11,1182] := 9908370814/81;
H[11,1183] := 9908370814/81;
H[11,1184] := 9984173300/81;
H[11,1185] := 566246666/3;
H[11,1186] := 340643894/3;
H[11,1187] := 10574026490/81;
H[11,1188] := 11372633948/81;
H[11,1189] := 12093114100/81;
H[11,1190] := 9980893136/81;
H[11,1191] := 12093114100/81;
H[11,1192] := 11372633948/81;
H[11,1193] := 367372558/3;
H[11,1194] := 11397938780/81;
H[11,1195] := 13038800060/81;
H[11,1196] := 13816481602/81;
H[11,1197] := 10754037974/81;
H[11,1198] := 13816481602/81;
H[11,1199] := 13038800060/81;
H[11,1200] := 450125980/3;
H[11,1201] := 481082272/3;
H[11,1202] := 346631080/3;
H[11,1203] := 482639296/3;
H[11,1204] := 16148914076/81;
H[11,1205] := 4830314129/27;
H[11,1206] := 3774044114/27;
H[11,1207] := 22824437941/162;
H[11,1208] := 3825056915/27;
H[11,1209] := 12255396274/81;
H[11,1210] := 25610815501/162;
H[11,1211] := 3739024168/27;
H[11,1212] := 6603671215/54;
H[11,1213] := 10688128708/81;
H[11,1214] := 20034563281/162;
H[11,1215] := 10700739056/81;
H[11,1216] := 6254480627/54;
H[11,1217] := 3124175278/27;
H[11,1218] := 595390384/3;
H[11,1219] := 14415790010/81;
H[11,1220] := 12971431745/54;
H[11,1221] := 10429255808/81;
H[11,1222] := 3774044114/27;
H[11,1223] := 1027031467/9;
H[11,1224] := 7129910027/54;
H[11,1225] := 19876307503/162;
H[11,1226] := 3825056915/27;
H[11,1227] := 24188800993/162;
H[11,1228] := 4830314129/27;
H[11,1229] := 3124175278/27;
H[11,1230] := 160013549;
H[11,1231] := 6673706137/54;
H[11,1232] := 14415790010/81;
H[11,1233] := 11262306980/81;
H[11,1234] := 12183022006/81;
H[11,1235] := 3739024168/27;
H[11,1236] := 2520068297/18;
H[11,1237] := 12697390220/81;
H[11,1238] := 10664823388/81;
H[11,1239] := 9045557863/54;
H[11,1240] := 9801502966/81;
H[11,1241] := 18499764865/162;
H[11,1242] := 3056809871/27;
H[11,1243] := 567741706/3;
H[11,1244] := 3774044114/27;
H[11,1245] := 19968563729/162;
H[11,1246] := 10688128708/81;
H[11,1247] := 3728136518/27;
H[11,1248] := 11908837798/81;
H[11,1249] := 12697390220/81;
H[11,1250] := 24188800993/162;
H[11,1251] := 1434428698/9;
H[11,1252] := 13549315052/81;
H[11,1253] := 22301817973/162;
H[11,1254] := 11182222376/81;
H[11,1255] := 8416386143/54;
H[11,1256] := 25610815501/162;
H[11,1257] := 25381590289/162;
H[11,1258] := 13549315052/81;
H[11,1259] := 10631554832/81;
H[11,1260] := 10700739056/81;
H[11,1261] := 10700739056/81;
H[11,1262] := 10631554832/81;
H[11,1263] := 10664823388/81;
H[11,1264] := 567741706/3;
H[11,1265] := 187366606;
H[11,1266] := 6018042697/54;
H[11,1267] := 9801502966/81;
H[11,1268] := 9763201754/81;
H[11,1269] := 10480247950/81;
H[11,1270] := 9104354212/81;
H[11,1271] := 3739024168/27;
H[11,1272] := 22301817973/162;
H[11,1273] := 6603671215/54;
H[11,1274] := 10664823388/81;
H[11,1275] := 2520068297/18;
H[11,1276] := 12183022006/81;
H[11,1277] := 19968563729/162;
H[11,1278] := 8540387287/54;
H[11,1279] := 12889593038/81;
H[11,1280] := 19876307503/162;
H[11,1281] := 10540255120/81;
H[11,1282] := 10664823388/81;
H[11,1283] := 2520068297/18;
H[11,1284] := 20034563281/162;
H[11,1285] := 12889593038/81;
H[11,1286] := 160013549;
H[11,1287] := 7129910027/54;
H[11,1288] := 22824437941/162;
H[11,1289] := 12255396274/81;
H[11,1290] := 1434428698/9;
H[11,1291] := 10700739056/81;
H[11,1292] := 16148914076/81;
H[11,1293] := 595390384/3;
H[11,1294] := 10631554832/81;
H[11,1295] := 10540255120/81;
H[11,1296] := 22824437941/162;
H[11,1297] := 11182222376/81;
H[11,1298] := 1027031467/9;
H[11,1299] := 3774044114/27;
H[11,1300] := 3728136518/27;
H[11,1301] := 187366606;
H[11,1302] := 13451715968/81;
H[11,1303] := 11725055423/54;
H[11,1304] := 10429255808/81;
H[11,1305] := 3739024168/27;
H[11,1306] := 9104354212/81;
H[11,1307] := 10480247950/81;
H[11,1308] := 9763201754/81;
H[11,1309] := 11262306980/81;
H[11,1310] := 11908837798/81;
H[11,1311] := 9045557863/54;
H[11,1312] := 3056809871/27;
H[11,1313] := 8540387287/54;
H[11,1314] := 19462612409/162;
H[11,1315] := 13451715968/81;
H[11,1316] := 4853542667/27;
H[11,1317] := 510751223/3;
H[11,1318] := 510751223/3;
H[11,1319] := 4853542667/27;
H[11,1320] := 4797491174/27;
H[11,1321] := 2859966061/18;
H[11,1322] := 4533956140/27;
H[11,1323] := 1516057846/9;
H[11,1324] := 1516057846/9;
H[11,1325] := 4533956140/27;
H[11,1326] := 4797491174/27;
H[11,1327] := 168905988;
H[11,1328] := 13512063832/81;
H[11,1329] := 4960288178/27;
H[11,1330] := 4841361998/27;
H[11,1331] := 8192780819/54;
H[11,1332] := 4343847244/27;
H[11,1333] := 4052493152/27;
H[11,1334] := 25621095869/162;
H[11,1335] := 5305196560/27;
H[11,1336] := 4343847244/27;
H[11,1337] := 4472099333/27;
H[11,1338] := 4960288178/27;
H[11,1339] := 555489959/3;
H[11,1340] := 8192780819/54;
H[11,1341] := 3135973358/27;
H[11,1342] := 510751223/3;
H[11,1343] := 4343847244/27;
H[11,1344] := 3576410800/27;
H[11,1345] := 4052493152/27;
H[11,1346] := 3576410800/27;
H[11,1347] := 4533956140/27;
H[11,1348] := 3748374332/27;
H[11,1349] := 7044122843/54;
H[11,1350] := 1097811968/9;
H[11,1351] := 476061106/3;
H[11,1352] := 4232985322/27;
H[11,1353] := 1319113027/9;
H[11,1354] := 12722726936/81;
H[11,1355] := 12732384320/81;
H[11,1356] := 13512063832/81;
H[11,1357] := 13628090524/81;
H[11,1358] := 13547161672/81;
H[11,1359] := 13547161672/81;
H[11,1360] := 13628090524/81;
H[11,1361] := 12823894946/81;
H[11,1362] := 4646100338/27;
H[11,1363] := 4647807604/27;
H[11,1364] := 4647807604/27;
H[11,1365] := 4646100338/27;
H[11,1366] := 4960288178/27;
H[11,1367] := 167471332;
H[11,1368] := 4548763216/27;
H[11,1369] := 4548763216/27;
H[11,1370] := 167471332;
H[11,1371] := 1410395494/9;
H[11,1372] := 4554281996/27;
H[11,1373] := 4552582834/27;
H[11,1374] := 4552582834/27;
H[11,1375] := 4554281996/27;
H[11,1376] := 4841361998/27;
H[11,1377] := 12258501488/81;
H[11,1378] := 448168391/3;
H[11,1379] := 12923867992/81;
H[11,1380] := 159809400;
H[11,1381] := 479789014/3;
H[11,1382] := 473682872/3;
H[11,1383] := 4235773532/27;
H[11,1384] := 512806468/3;
H[11,1385] := 509333440/3;
H[11,1386] := 842105059/6;
H[11,1387] := 11455930562/81;
H[11,1388] := 301434853/2;
H[11,1389] := 11366105504/81;
H[11,1390] := 150283014;
H[11,1391] := 12121925846/81;
H[11,1392] := 12882315668/81;
H[11,1393] := 12789584762/81;
H[11,1394] := 171972894;
H[11,1395] := 512806468/3;
H[11,1396] := 424110226/3;
H[11,1397] := 284532309/2;
H[11,1398] := 12360349352/81;
H[11,1399] := 141330234;
H[11,1400] := 152156190;
H[11,1401] := 12263437928/81;
H[11,1402] := 506531092/3;
H[11,1403] := 4562317814/27;
H[11,1404] := 11214130106/81;
H[11,1405] := 139924308;
H[11,1406] := 11985029086/81;
H[11,1407] := 11348693678/81;
H[11,1408] := 3994997770/27;
H[11,1409] := 11980744888/81;
H[11,1410] := 12196842314/81;
H[11,1411] := 12245765396/81;
H[11,1412] := 13809277454/81;
H[11,1413] := 302342001/2;
H[11,1414] := 340704981/2;
H[11,1415] := 171068664;
H[11,1416] := 12025512575/81;
H[11,1417] := 496131242/3;
H[11,1418] := 163280088;
H[11,1419] := 159860280;
H[11,1420] := 175536696;
H[11,1421] := 1023987695/6;
H[11,1422] := 284099199/2;
H[11,1423] := 11637640244/81;
H[11,1424] := 459397834/3;
H[11,1425] := 7601350987/54;
H[11,1426] := 904502497/6;
H[11,1427] := 4068926744/27;
H[11,1428] := 13150987162/81;
H[11,1429] := 12781729492/81;
H[11,1430] := 520209824/3;
H[11,1431] := 13752937148/81;
H[11,1432] := 11479294906/81;
H[11,1433] := 424897576/3;
H[11,1434] := 12210615824/81;
H[11,1435] := 11291187926/81;
H[11,1436] := 4023382622/27;
H[11,1437] := 1330471864/9;
H[11,1438] := 1044384539/6;
H[11,1439] := 175314528;
H[11,1440] := 844182211/6;
H[11,1441] := 866839757/6;
H[11,1442] := 24804083965/162;
H[11,1443] := 145139844;
H[11,1444] := 461266286/3;
H[11,1445] := 12531201680/81;
H[11,1446] := 4087002623/27;
H[11,1447] := 12597223430/81;
H[11,1448] := 28194493729/162;
H[11,1449] := 154378336;
H[11,1450] := 346987121/2;
H[11,1451] := 351586851/2;
H[11,1452] := 12975006667/81;
H[11,1453] := 158047776;
H[11,1454] := 512809924/3;
H[11,1455] := 335885501/2;
H[11,1456] := 22722276655/162;
H[11,1457] := 22964070577/162;
H[11,1458] := 12316344590/81;
H[11,1459] := 22657630001/162;
H[11,1460] := 8131129577/54;
H[11,1461] := 24383553065/162;
H[11,1462] := 12554316610/81;
H[11,1463] := 4530646772/27;
H[11,1464] := 13439511452/81;
H[11,1465] := 11252026024/81;
H[11,1466] := 11250742744/81;
H[11,1467] := 11972878634/81;
H[11,1468] := 11137464368/81;
H[11,1469] := 3968544442/27;
H[11,1470] := 3939963784/27;
H[11,1471] := 9064006967/54;
H[11,1472] := 506830468/3;
H[11,1473] := 22360371169/162;
H[11,1474] := 22731063511/162;
H[11,1475] := 24099518833/162;
H[11,1476] := 281578641/2;
H[11,1477] := 12101256212/81;
H[11,1478] := 24245051477/162;
H[11,1479] := 3989895137/27;
H[11,1480] := 24337845265/162;
H[11,1481] := 27155554573/162;
H[11,1482] := 12079361308/81;
H[11,1483] := 27090299753/162;
H[11,1484] := 1011807733/6;
H[11,1485] := 4586985652/27;
H[11,1486] := 167329922;
H[11,1487] := 166607036;
H[11,1488] := 5085885070/27;
H[11,1489] := 5142431282/27;
H[11,1490] := 12107746742/81;
H[11,1491] := 12081108682/81;
H[11,1492] := 12778231550/81;
H[11,1493] := 12168713848/81;
H[11,1494] := 4285451206/27;
H[11,1495] := 4220597972/27;
H[11,1496] := 169248036;
H[11,1497] := 171085650;
H[11,1498] := 579570916/3;
H[11,1499] := 5192744792/27;
H[11,1500] := 24308303369/162;
H[11,1501] := 12436546727/81;
H[11,1502] := 13181858804/81;
H[11,1503] := 1378840690/9;
H[11,1504] := 26293113001/162;
H[11,1505] := 13156142809/81;
H[11,1506] := 192510558;
H[11,1507] := 5117789660/27;
H[11,1508] := 12164267680/81;
H[11,1509] := 456032527/3;
H[11,1510] := 13058057000/81;
H[11,1511] := 2710697681/18;
H[11,1512] := 12944541392/81;
H[11,1513] := 12885725995/81;
H[11,1514] := 13880081950/81;
H[11,1515] := 27452975369/162;
H[11,1516] := 16190744738/81;
H[11,1517] := 13951723709/81;
H[11,1518] := 16298970626/81;
H[11,1519] := 1201428491/6;
H[11,1520] := 12107746742/81;
H[11,1521] := 22722276655/162;
H[11,1522] := 8623780453/81;
H[11,1523] := 284099199/2;
H[11,1524] := 24308303369/162;
H[11,1525] := 12164267680/81;
H[11,1526] := 397847812/3;
H[11,1527] := 10053236558/81;
H[11,1528] := 114879888;
H[11,1529] := 133398726;
H[11,1530] := 10106950324/81;
H[11,1531] := 11252026024/81;
H[11,1532] := 22360371169/162;
H[11,1533] := 10587399518/81;
H[11,1534] := 9831948832/81;
H[11,1535] := 1018093682/9;
H[11,1536] := 1168432292/9;
H[11,1537] := 1092100226/9;
H[11,1538] := 19904010577/162;
H[11,1539] := 9874569452/81;
H[11,1540] := 8570455817/81;
H[11,1541] := 842105059/6;
H[11,1542] := 11479294906/81;
H[11,1543] := 844182211/6;
H[11,1544] := 10722561002/81;
H[11,1545] := 9961130674/81;
H[11,1546] := 3076369372/27;
H[11,1547] := 3529215410/27;
H[11,1548] := 9905194162/81;
H[11,1549] := 20164330333/162;
H[11,1550] := 370864022/3;
H[11,1551] := 8646522188/81;
H[11,1552] := 424110226/3;
H[11,1553] := 9727268444/81;
H[11,1554] := 1081854640/9;
H[11,1555] := 8393163835/81;
H[11,1556] := 11214130106/81;
H[11,1557] := 14507975816/81;
H[11,1558] := 14338588496/81;
H[11,1559] := 13655725672/81;
H[11,1560] := 4962181972/27;
H[11,1561] := 4965775700/27;
H[11,1562] := 5305196560/27;
H[11,1563] := 12923867992/81;
H[11,1564] := 12848452288/81;
H[11,1565] := 14963018908/81;
H[11,1566] := 188534544;
H[11,1567] := 182570112;
H[11,1568] := 460675858/3;
H[11,1569] := 155170872;
H[11,1570] := 166505400;
H[11,1571] := 12254259386/81;
H[11,1572] := 490932310/3;
H[11,1573] := 13242881990/81;
H[11,1574] := 185290680;
H[11,1575] := 541462958/3;
H[11,1576] := 152156190;
H[11,1577] := 12330278594/81;
H[11,1578] := 486362054/3;
H[11,1579] := 4019236180/27;
H[11,1580] := 479789014/3;
H[11,1581] := 12859543306/81;
H[11,1582] := 4968921662/27;
H[11,1583] := 555478870/3;
H[11,1584] := 12090877486/81;
H[11,1585] := 12458376698/81;
H[11,1586] := 4369385582/27;
H[11,1587] := 154292568;
H[11,1588] := 13160859508/81;
H[11,1589] := 13286692304/81;
H[11,1590] := 4337537740/27;
H[11,1591] := 496272676/3;
H[11,1592] := 551892764/3;
H[11,1593] := 13307008616/81;
H[11,1594] := 14867512174/81;
H[11,1595] := 186449766;
H[11,1596] := 4228363603/27;
H[11,1597] := 14494121572/81;
H[11,1598] := 4819901584/27;
H[11,1599] := 8131218919/54;
H[11,1600] := 4110541658/27;
H[11,1601] := 163358421;
H[11,1602] := 12092057744/81;
H[11,1603] := 4360454198/27;
H[11,1604] := 8718915355/54;
H[11,1605] := 177673198;
H[11,1606] := 150283014;
H[11,1607] := 24336870685/162;
H[11,1608] := 13043276660/81;
H[11,1609] := 11983720528/81;
H[11,1610] := 159809400;
H[11,1611] := 12849346486/81;
H[11,1612] := 1596127906/9;
H[11,1613] := 535734722/3;
H[11,1614] := 3954151246/27;
H[11,1615] := 12084391460/81;
H[11,1616] := 12735095104/81;
H[11,1617] := 4046163224/27;
H[11,1618] := 25573209413/162;
H[11,1619] := 25703783945/162;
H[11,1620] := 1412022026/9;
H[11,1621] := 4315990742/27;
H[11,1622] := 14368582616/81;
H[11,1623] := 25714429369/162;
H[11,1624] := 28649387717/162;
H[11,1625] := 4830959870/27;
H[11,1626] := 555489959/3;
H[11,1627] := 4074954578/27;
H[11,1628] := 12280101392/81;
H[11,1629] := 8718915355/54;
H[11,1630] := 11932987246/81;
H[11,1631] := 4273366408/27;
H[11,1632] := 25564967497/162;
H[11,1633] := 12314388110/81;
H[11,1634] := 305030437/2;
H[11,1635] := 13242881990/81;
H[11,1636] := 12020069504/81;
H[11,1637] := 4327621654/27;
H[11,1638] := 25869271057/162;
H[11,1639] := 4962181972/27;
H[11,1640] := 4965775700/27;
H[11,1641] := 12048276560/81;
H[11,1642] := 8334514339/54;
H[11,1643] := 13214121962/81;
H[11,1644] := 4172437040/27;
H[11,1645] := 978786335/6;
H[11,1646] := 4472099333/27;
H[11,1647] := 12773791912/81;
H[11,1648] := 13214121962/81;
H[11,1649] := 14626104286/81;
H[11,1650] := 978786335/6;
H[11,1651] := 4871630884/27;
H[11,1652] := 4960288178/27;
H[11,1653] := 227043294;
H[11,1654] := 671129674/3;
H[11,1655] := 340704981/2;
H[11,1656] := 14084493536/81;
H[11,1657] := 549309400/3;
H[11,1658] := 13959899842/81;
H[11,1659] := 9805347871/54;
H[11,1660] := 14661010162/81;
H[11,1661] := 6018814300/27;
H[11,1662] := 13809277454/81;
H[11,1663] := 170868592;
H[11,1664] := 14597612816/81;
H[11,1665] := 13816894768/81;
H[11,1666] := 4855118030/27;
H[11,1667] := 14350158670/81;
H[11,1668] := 225697164;
H[11,1669] := 228241788;
H[11,1670] := 171068664;
H[11,1671] := 1044384539/6;
H[11,1672] := 4968921662/27;
H[11,1673] := 175314528;
H[11,1674] := 555478870/3;
H[11,1675] := 4960288178/27;
H[11,1676] := 16319467804/81;
H[11,1677] := 16573909952/81;
H[11,1678] := 1213764931/6;
H[11,1679] := 340704981/2;
H[11,1680] := 4074954578/27;
H[11,1681] := 3117752203/27;
H[11,1682] := 8131218919/54;
H[11,1683] := 13809277454/81;
H[11,1684] := 171068664;
H[11,1685] := 143551528;
H[11,1686] := 7312805935/54;
H[11,1687] := 3335909216/27;
H[11,1688] := 3829479188/27;
H[11,1689] := 10787250290/81;
H[11,1690] := 12314388110/81;
H[11,1691] := 12048276560/81;
H[11,1692] := 433576448/3;
H[11,1693] := 10749195074/81;
H[11,1694] := 373351144/3;
H[11,1695] := 143646732;
H[11,1696] := 10929050030/81;
H[11,1697] := 409379602/3;
H[11,1698] := 3586257458/27;
H[11,1699] := 9436285000/81;
H[11,1700] := 460675858/3;
H[11,1701] := 150283014;
H[11,1702] := 3954151246/27;
H[11,1703] := 3802626440/27;
H[11,1704] := 3488120002/27;
H[11,1705] := 9933434236/81;
H[11,1706] := 1275104080/9;
H[11,1707] := 21646863965/162;
H[11,1708] := 10765518610/81;
H[11,1709] := 10516989550/81;
H[11,1710] := 115793208;
H[11,1711] := 152156190;
H[11,1712] := 10613604862/81;
H[11,1713] := 10656811090/81;
H[11,1714] := 2983327112/27;
H[11,1715] := 12090877486/81;
H[11,1716] := 509333440/3;
H[11,1717] := 512806468/3;
H[11,1718] := 171972894;
H[11,1719] := 116856538;
H[11,1720] := 479789014/3;
H[11,1721] := 159809400;
H[11,1722] := 117379270;
H[11,1723] := 351976292/3;
H[11,1724] := 116856538;
H[11,1725] := 351976292/3;
H[11,1726] := 117379270;
H[11,1727] := 12196842314/81;
H[11,1728] := 4562317814/27;
H[11,1729] := 12245765396/81;
H[11,1730] := 135728076;
H[11,1731] := 10853269070/81;
H[11,1732] := 10853269070/81;
H[11,1733] := 142458772;
H[11,1734] := 12314388110/81;
H[11,1735] := 468174478/3;
H[11,1736] := 132233620;
H[11,1737] := 116803666;
H[11,1738] := 139298232;
H[11,1739] := 147431166;
H[11,1740] := 403149568/3;
H[11,1741] := 124817914;
H[11,1742] := 119432274;
H[11,1743] := 127382142;
H[11,1744] := 331254778/3;
H[11,1745] := 403149568/3;
H[11,1746] := 134322638;
H[11,1747] := 9284679878/81;
H[11,1748] := 8694732808/81;
H[11,1749] := 8723166224/81;
H[11,1750] := 122924406;
H[11,1751] := 9366611054/81;
H[11,1752] := 506531092/3;
H[11,1753] := 302342001/2;
H[11,1754] := 135728076;
H[11,1755] := 166505400;
H[11,1756] := 113197824;
H[11,1757] := 647012407/6;
H[11,1758] := 9453600740/81;
H[11,1759] := 8888725768/81;
H[11,1760] := 12360349352/81;
H[11,1761] := 755678635/6;
H[11,1762] := 118101742;
H[11,1763] := 13242881990/81;
H[11,1764] := 490932310/3;
H[11,1765] := 118101742;
H[11,1766] := 409379602/3;
H[11,1767] := 433576448/3;
H[11,1768] := 401036180/3;
H[11,1769] := 3589960594/27;
H[11,1770] := 3589960594/27;
H[11,1771] := 3820010992/27;
H[11,1772] := 4074954578/27;
H[11,1773] := 150574410;
H[11,1774] := 3515721748/27;
H[11,1775] := 3105639410/27;
H[11,1776] := 808820447/6;
H[11,1777] := 3857622398/27;
H[11,1778] := 3552251606/27;
H[11,1779] := 3317170162/27;
H[11,1780] := 6304248691/54;
H[11,1781] := 124743898;
H[11,1782] := 5866319915/54;
H[11,1783] := 3552251606/27;
H[11,1784] := 10661923190/81;
H[11,1785] := 1024100978/9;
H[11,1786] := 1916084789/18;
H[11,1787] := 8655597458/81;
H[11,1788] := 9888988484/81;
H[11,1789] := 3094885744/27;
H[11,1790] := 401036180/3;
H[11,1791] := 163358421;
H[11,1792] := 111275346;
H[11,1793] := 1926098081/18;
H[11,1794] := 3106030226/27;
H[11,1795] := 2917518043/27;
H[11,1796] := 301434853/2;
H[11,1797] := 3377727284/27;
H[11,1798] := 6322651235/54;
H[11,1799] := 8718915355/54;
H[11,1800] := 4360454198/27;
H[11,1801] := 6322651235/54;
H[11,1802] := 7312805935/54;
H[11,1803] := 143551528;
H[11,1804] := 3531696152/27;
H[11,1805] := 7069726511/54;
H[11,1806] := 12048276560/81;
H[11,1807] := 8192780819/54;
H[11,1808] := 4343847244/27;
H[11,1809] := 3333291536/27;
H[11,1810] := 3326966512/27;
H[11,1811] := 3586257458/27;
H[11,1812] := 10749195074/81;
H[11,1813] := 2906235838/27;
H[11,1814] := 4235773532/27;
H[11,1815] := 3741368338/27;
H[11,1816] := 473682872/3;
H[11,1817] := 3741216724/27;
H[11,1818] := 14197403372/81;
H[11,1819] := 133398726;
H[11,1820] := 409437788/3;
H[11,1821] := 10659170180/81;
H[11,1822] := 432169085/3;
H[11,1823] := 461266286/3;
H[11,1824] := 12101256212/81;
H[11,1825] := 133398726;
H[11,1826] := 9215411648/81;
H[11,1827] := 10777455338/81;
H[11,1828] := 421541831/3;
H[11,1829] := 397847812/3;
H[11,1830] := 368710297/3;
H[11,1831] := 9319010621/81;
H[11,1832] := 9951261230/81;
H[11,1833] := 8619140266/81;
H[11,1834] := 397847812/3;
H[11,1835] := 10524115978/81;
H[11,1836] := 344102404/3;
H[11,1837] := 8453039500/81;
H[11,1838] := 8694310358/81;
H[11,1839] := 10094829410/81;
H[11,1840] := 350103719/3;
H[11,1841] := 12789584762/81;
H[11,1842] := 12882315668/81;
H[11,1843] := 22543553341/162;
H[11,1844] := 28649967301/162;
H[11,1845] := 14393130064/81;
H[11,1846] := 124837176;
H[11,1847] := 644483419/6;
H[11,1848] := 740846527/6;
H[11,1849] := 348307460/3;
H[11,1850] := 399286660/3;
H[11,1851] := 426304768/3;
H[11,1852] := 12316344590/81;
H[11,1853] := 8814572104/81;
H[11,1854] := 13043276660/81;
H[11,1855] := 325045376/3;
H[11,1856] := 341877236/3;
H[11,1857] := 327104428/3;
H[11,1858] := 486362054/3;
H[11,1859] := 375778048/3;
H[11,1860] := 9284877038/81;
H[11,1861] := 459397834/3;
H[11,1862] := 454136242/3;
H[11,1863] := 117766776;
H[11,1864] := 136526328;
H[11,1865] := 145669836;
H[11,1866] := 10912612372/81;
H[11,1867] := 10834007762/81;
H[11,1868] := 399967144/3;
H[11,1869] := 12401314886/81;
H[11,1870] := 9223975556/81;
H[11,1871] := 9253716946/81;
H[11,1872] := 12210615824/81;
H[11,1873] := 9051691894/81;
H[11,1874] := 8593244926/81;
H[11,1875] := 8629400296/81;
H[11,1876] := 266173793/2;
H[11,1877] := 21279192797/162;
H[11,1878] := 11603631956/81;
H[11,1879] := 12355182356/81;
H[11,1880] := 404647978/3;
H[11,1881] := 134338284;
H[11,1882] := 461243608/3;
H[11,1883] := 164598327;
H[11,1884] := 9261233386/81;
H[11,1885] := 9219271934/81;
H[11,1886] := 9219271934/81;
H[11,1887] := 9261233386/81;
H[11,1888] := 9223975556/81;
H[11,1889] := 8600625428/81;
H[11,1890] := 10645229588/81;
H[11,1891] := 9307102498/81;
H[11,1892] := 4312097437/27;
H[11,1893] := 8428865534/81;
H[11,1894] := 9187000088/81;
H[11,1895] := 3132740758/27;
H[11,1896] := 9990246146/81;
H[11,1897] := 132233620;
H[11,1898] := 10526916938/81;
H[11,1899] := 9217683724/81;
H[11,1900] := 12112696202/81;
H[11,1901] := 125168148;
H[11,1902] := 125055831;
H[11,1903] := 8592037172/81;
H[11,1904] := 10554007804/81;
H[11,1905] := 10485903362/81;
H[11,1906] := 10442834474/81;
H[11,1907] := 11902917392/81;
H[11,1908] := 11972878634/81;
H[11,1909] := 8971674028/81;
H[11,1910] := 2817326692/27;
H[11,1911] := 8478282832/81;
H[11,1912] := 10423105036/81;
H[11,1913] := 11238707486/81;
H[11,1914] := 11914450280/81;
H[11,1915] := 3521977006/27;
H[11,1916] := 7021827475/54;
H[11,1917] := 23908086445/162;
H[11,1918] := 4250685337/27;
H[11,1919] := 5572214135/54;
H[11,1920] := 9044930132/81;
H[11,1921] := 3061016044/27;
H[11,1922] := 9779428426/81;
H[11,1923] := 3515721748/27;
H[11,1924] := 10445465606/81;
H[11,1925] := 18166668905/162;
H[11,1926] := 11952121112/81;
H[11,1927] := 3283512208/27;
H[11,1928] := 3286804673/27;
H[11,1929] := 2821044008/27;
H[11,1930] := 8334508256/81;
H[11,1931] := 12258501488/81;
H[11,1932] := 580426576/3;
H[11,1933] := 363996188/3;
H[11,1934] := 302943200/3;
H[11,1935] := 9451387822/81;
H[11,1936] := 9451387822/81;
H[11,1937] := 128403666;
H[11,1938] := 128403666;
H[11,1939] := 125168148;
H[11,1940] := 128403666;
H[11,1941] := 128403666;
H[11,1942] := 363996188/3;
H[11,1943] := 339870158/3;
H[11,1944] := 131568960;
H[11,1945] := 339870158/3;
H[11,1946] := 363996188/3;
H[11,1947] := 9451387822/81;
H[11,1948] := 7589321656/81;
H[11,1949] := 12258501488/81;
H[11,1950] := 125168148;
H[11,1951] := 125168148;
H[11,1952] := 9451387822/81;
H[11,1953] := 8783924948/81;
H[11,1954] := 124848672;
H[11,1955] := 8783924948/81;
H[11,1956] := 12121925846/81;
H[11,1957] := 11455930562/81;
H[11,1958] := 11366105504/81;
H[11,1959] := 301434853/2;
H[11,1960] := 150283014;
H[11,1961] := 842105059/6;
H[11,1962] := 12263437928/81;
H[11,1963] := 12360349352/81;
H[11,1964] := 152156190;
H[11,1965] := 284532309/2;
H[11,1966] := 141330234;
H[11,1967] := 424110226/3;
H[11,1968] := 400914944/3;
H[11,1969] := 400914944/3;
H[11,1970] := 114879888;
H[11,1971] := 114879888;
H[11,1972] := 281134168/3;
H[11,1973] := 12128268314/81;
H[11,1974] := 10687763828/81;
H[11,1975] := 159860280;
H[11,1976] := 397847812/3;
H[11,1977] := 169248036;
H[11,1978] := 10687763828/81;
H[11,1979] := 12128268314/81;
H[11,1980] := 397847812/3;
H[11,1981] := 159860280;
H[11,1982] := 169248036;
H[11,1983] := 121576564;
H[11,1984] := 281578641/2;
H[11,1985] := 644483419/6;
H[11,1986] := 9215411648/81;
H[11,1987] := 9874569452/81;
H[11,1988] := 399286660/3;
H[11,1989] := 372240490/3;
H[11,1990] := 323027666/3;
H[11,1991] := 348307460/3;
H[11,1992] := 298998520/3;
H[11,1993] := 9874569452/81;
H[11,1994] := 9215411648/81;
H[11,1995] := 348307460/3;
H[11,1996] := 298998520/3;
H[11,1997] := 323027666/3;
H[11,1998] := 399286660/3;
H[11,1999] := 372240490/3;
H[11,2000] := 163280088;
H[11,2001] := 133398726;
H[11,2002] := 456845312/3;
H[11,2003] := 132897218;
H[11,2004] := 171085650;
H[11,2005] := 370864022/3;
H[11,2006] := 344102404/3;
H[11,2007] := 344102404/3;
H[11,2008] := 370864022/3;
H[11,2009] := 122621384;
H[11,2010] := 171085650;
H[11,2011] := 136526328;
H[11,2012] := 117766776;
H[11,2013] := 456845312/3;
H[11,2014] := 163280088;
H[11,2015] := 145139844;
H[11,2016] := 381973648/3;
H[11,2017] := 381973648/3;
H[11,2018] := 136526328;
H[11,2019] := 327975844/3;
H[11,2020] := 132897218;
H[11,2021] := 133398726;
H[11,2022] := 325045376/3;
H[11,2023] := 301299812/3;
H[11,2024] := 301299812/3;
H[11,2025] := 117766776;
H[11,2026] := 327975844/3;
H[11,2027] := 11997435764/81;
H[11,2028] := 148953908;
H[11,2029] := 158047776;
H[11,2030] := 10589081474/81;
H[11,2031] := 370864022/3;
H[11,2032] := 10687763828/81;
H[11,2033] := 8077223164/81;
H[11,2034] := 12263437928/81;
H[11,2035] := 132897218;
H[11,2036] := 375778048/3;
H[11,2037] := 124837176;
H[11,2038] := 8726979710/81;
H[11,2039] := 9458902460/81;
H[11,2040] := 152386368;
H[11,2041] := 11512033760/81;
H[11,2042] := 9874569452/81;
H[11,2043] := 740846527/6;
H[11,2044] := 8600625428/81;
H[11,2045] := 593392363/6;
H[11,2046] := 8044754774/81;
H[11,2047] := 343380326/3;
H[11,2048] := 8557406582/81;
H[11,2049] := 8015922028/81;
H[11,2050] := 320897144/3;
H[11,2051] := 8024079916/81;
H[11,2052] := 12121925846/81;
H[11,2053] := 448168391/3;
H[11,2054] := 510751223/3;
H[11,2055] := 12923867992/81;
H[11,2056] := 11980744888/81;
H[11,2057] := 139924308;
H[11,2058] := 11348693678/81;
H[11,2059] := 11985029086/81;
H[11,2060] := 3994997770/27;
H[11,2061] := 11214130106/81;
H[11,2062] := 13628090524/81;
H[11,2063] := 167471332;
H[11,2064] := 159809400;
H[11,2065] := 479789014/3;
H[11,2066] := 171972894;
H[11,2067] := 512806468/3;
H[11,2068] := 351976292/3;
H[11,2069] := 509333440/3;
H[11,2070] := 117379270;
H[11,2071] := 116856538;
H[11,2072] := 351976292/3;
H[11,2073] := 116856538;
H[11,2074] := 117379270;
H[11,2075] := 10589081474/81;
H[11,2076] := 148953908;
H[11,2077] := 158047776;
H[11,2078] := 11997435764/81;
H[11,2079] := 8015922028/81;
H[11,2080] := 320897144/3;
H[11,2081] := 8024079916/81;
H[11,2082] := 12121925846/81;
H[11,2083] := 8726979710/81;
H[11,2084] := 124837176;
H[11,2085] := 375778048/3;
H[11,2086] := 132897218;
H[11,2087] := 9458902460/81;
H[11,2088] := 152386368;
H[11,2089] := 11512033760/81;
H[11,2090] := 593392363/6;
H[11,2091] := 8600625428/81;
H[11,2092] := 740846527/6;
H[11,2093] := 9874569452/81;
H[11,2094] := 8044754774/81;
H[11,2095] := 343380326/3;
H[11,2096] := 8557406582/81;
H[11,2097] := 370864022/3;
H[11,2098] := 10687763828/81;
H[11,2099] := 8077223164/81;
H[11,2100] := 12263437928/81;
H[11,2101] := 403149568/3;
H[11,2102] := 124817914;
H[11,2103] := 132233620;
H[11,2104] := 188534544;
H[11,2105] := 155170872;
H[11,2106] := 175536696;
H[11,2107] := 460675858/3;
H[11,2108] := 205730706;
H[11,2109] := 127382142;
H[11,2110] := 147431166;
H[11,2111] := 119432274;
H[11,2112] := 139298232;
H[11,2113] := 468174478/3;
H[11,2114] := 331254778/3;
H[11,2115] := 116803666;
H[11,2116] := 133693512;
H[11,2117] := 369021184/3;
H[11,2118] := 404647978/3;
H[11,2119] := 3039937736/27;
H[11,2120] := 3067900268/27;
H[11,2121] := 369021184/3;
H[11,2122] := 133693512;
H[11,2123] := 3039937736/27;
H[11,2124] := 8759108198/81;
H[11,2125] := 119297478;
H[11,2126] := 357754880/3;
H[11,2127] := 128857560;
H[11,2128] := 333524218/3;
H[11,2129] := 468174478/3;
H[11,2130] := 154292568;
H[11,2131] := 129999576;
H[11,2132] := 129999576;
H[11,2133] := 128857560;
H[11,2134] := 131568960;
H[11,2135] := 8842892114/81;
H[11,2136] := 119297478;
H[11,2137] := 112824888;
H[11,2138] := 145669836;
H[11,2139] := 145139844;
H[11,2140] := 8842892114/81;
H[11,2141] := 357754880/3;
H[11,2142] := 112824888;
H[11,2143] := 145669836;
H[11,2144] := 145139844;
H[11,2145] := 8759108198/81;
H[11,2146] := 187736049/2;
H[11,2147] := 8759009276/81;
H[11,2148] := 8592037172/81;
H[11,2149] := 182570112;
H[11,2150] := 512809924/3;
H[11,2151] := 12254259386/81;
H[11,2152] := 201778464;
H[11,2153] := 14571891380/81;
H[11,2154] := 134322638;
H[11,2155] := 460675858/3;
H[11,2156] := 9453600740/81;
H[11,2157] := 143646732;
H[11,2158] := 10929050030/81;
H[11,2159] := 14084493536/81;
H[11,2160] := 549309400/3;
H[11,2161] := 403149568/3;
H[11,2162] := 13242881990/81;
H[11,2163] := 8888725768/81;
H[11,2164] := 12360349352/81;
H[11,2165] := 8694732808/81;
H[11,2166] := 373351144/3;
H[11,2167] := 9436285000/81;
H[11,2168] := 13809277454/81;
H[11,2169] := 9284679878/81;
H[11,2170] := 647012407/6;
H[11,2171] := 12314388110/81;
H[11,2172] := 305030437/2;
H[11,2173] := 8723166224/81;
H[11,2174] := 9366611054/81;
H[11,2175] := 122924406;
H[11,2176] := 509675902/3;
H[11,2177] := 346892935/3;
H[11,2178] := 285546812/3;
H[11,2179] := 6112773719/54;
H[11,2180] := 6112773719/54;
H[11,2181] := 3329321912/27;
H[11,2182] := 3329321912/27;
H[11,2183] := 3283512208/27;
H[11,2184] := 3329321912/27;
H[11,2185] := 3329321912/27;
H[11,2186] := 346892935/3;
H[11,2187] := 2929588055/27;
H[11,2188] := 3395568424/27;
H[11,2189] := 2929588055/27;
H[11,2190] := 346892935/3;
H[11,2191] := 6112773719/54;
H[11,2192] := 2467101278/27;
H[11,2193] := 448168391/3;
H[11,2194] := 3283512208/27;
H[11,2195] := 3283512208/27;
H[11,2196] := 6112773719/54;
H[11,2197] := 2860719352/27;
H[11,2198] := 3300148304/27;
H[11,2199] := 2860719352/27;
H[11,2200] := 3317170162/27;
H[11,2201] := 3552251606/27;
H[11,2202] := 3515721748/27;
H[11,2203] := 4110541658/27;
H[11,2204] := 8131218919/54;
H[11,2205] := 1023987695/6;
H[11,2206] := 601679068/3;
H[11,2207] := 3857622398/27;
H[11,2208] := 124743898;
H[11,2209] := 6304248691/54;
H[11,2210] := 5866319915/54;
H[11,2211] := 3105639410/27;
H[11,2212] := 808820447/6;
H[11,2213] := 150574410;
H[11,2214] := 5981750711/54;
H[11,2215] := 3015670784/27;
H[11,2216] := 9752721224/81;
H[11,2217] := 10480821718/81;
H[11,2218] := 9752721224/81;
H[11,2219] := 3521977006/27;
H[11,2220] := 10480821718/81;
H[11,2221] := 5981750711/54;
H[11,2222] := 9325934474/81;
H[11,2223] := 3346021616/27;
H[11,2224] := 2855839796/27;
H[11,2225] := 230349185/2;
H[11,2226] := 2897049794/27;
H[11,2227] := 4046163224/27;
H[11,2228] := 150574410;
H[11,2229] := 3373262320/27;
H[11,2230] := 8641726004/81;
H[11,2231] := 9325934474/81;
H[11,2232] := 5872847875/54;
H[11,2233] := 426304768/3;
H[11,2234] := 281578641/2;
H[11,2235] := 8641726004/81;
H[11,2236] := 2855839796/27;
H[11,2237] := 2496044836/27;
H[11,2238] := 2870376352/27;
H[11,2239] := 2821044008/27;
H[11,2240] := 3373262320/27;
H[11,2241] := 3346021616/27;
H[11,2242] := 3395568424/27;
H[11,2243] := 5387464696/27;
H[11,2244] := 230349185/2;
H[11,2245] := 5872847875/54;
H[11,2246] := 426304768/3;
H[11,2247] := 281578641/2;
H[11,2248] := 12092057744/81;
H[11,2249] := 335885501/2;
H[11,2250] := 4819901584/27;
H[11,2251] := 1066460519/6;
H[11,2252] := 1916084789/18;
H[11,2253] := 3335909216/27;
H[11,2254] := 3117752203/27;
H[11,2255] := 340704981/2;
H[11,2256] := 3106030226/27;
H[11,2257] := 3829479188/27;
H[11,2258] := 10661923190/81;
H[11,2259] := 8131218919/54;
H[11,2260] := 10787250290/81;
H[11,2261] := 14597612816/81;
H[11,2262] := 170868592;
H[11,2263] := 1926098081/18;
H[11,2264] := 1024100978/9;
H[11,2265] := 12280101392/81;
H[11,2266] := 4074954578/27;
H[11,2267] := 8655597458/81;
H[11,2268] := 9888988484/81;
H[11,2269] := 3094885744/27;
H[11,2270] := 3552251606/27;
H[11,2271] := 8718915355/54;
H[11,2272] := 2917518043/27;
H[11,2273] := 301434853/2;
H[11,2274] := 8192780819/54;
H[11,2275] := 3135973358/27;
H[11,2276] := 510751223/3;
H[11,2277] := 4343847244/27;
H[11,2278] := 3576410800/27;
H[11,2279] := 4052493152/27;
H[11,2280] := 3576410800/27;
H[11,2281] := 572077187/3;
H[11,2282] := 549083771/3;
H[11,2283] := 1154136533/6;
H[11,2284] := 538868497/3;
H[11,2285] := 24565700365/162;
H[11,2286] := 12265690621/81;
H[11,2287] := 24256846885/162;
H[11,2288] := 938834531/6;
H[11,2289] := 26029917229/162;
H[11,2290] := 989049907/6;
H[11,2291] := 21490798625/162;
H[11,2292] := 413531507/3;
H[11,2293] := 407175973/3;
H[11,2294] := 409422928/3;
H[11,2295] := 21684602303/162;
H[11,2296] := 819813163/6;
H[11,2297] := 19807994897/162;
H[11,2298] := 114483586;
H[11,2299] := 114483586;
H[11,2300] := 19807994897/162;
H[11,2301] := 7396180757/81;
H[11,2302] := 21490798625/162;
H[11,2303] := 422329561/3;
H[11,2304] := 372334040/3;
H[11,2305] := 3433053050/27;
H[11,2306] := 11533006388/81;
H[11,2307] := 665052143/6;
H[11,2308] := 9316460479/81;
H[11,2309] := 3355009748/27;
H[11,2310] := 21410478053/162;
H[11,2311] := 3338677157/27;
H[11,2312] := 5788895509/54;
H[11,2313] := 18931678681/162;
H[11,2314] := 8089904560/81;
H[11,2315] := 758415119/6;
H[11,2316] := 360824180/3;
H[11,2317] := 724293359/6;
H[11,2318] := 308768084/3;
H[11,2319] := 223232647/2;
H[11,2320] := 412331128/3;
H[11,2321] := 250032879/2;
H[11,2322] := 9628428388/81;
H[11,2323] := 343619434/3;
H[11,2324] := 6743042107/54;
H[11,2325] := 758415119/6;
H[11,2326] := 379723165/3;
H[11,2327] := 112668949;
H[11,2328] := 8202598051/81;
H[11,2329] := 624607493/6;
H[11,2330] := 19704580897/162;
H[11,2331] := 8908108211/81;
H[11,2332] := 106578718;
H[11,2333] := 337529111/3;
H[11,2334] := 104216794;
H[11,2335] := 572077187/3;
H[11,2336] := 30614178589/162;
H[11,2337] := 544980011/3;
H[11,2338] := 29523938953/162;
H[11,2339] := 15478517276/81;
H[11,2340] := 5173578638/27;
H[11,2341] := 14558071808/81;
H[11,2342] := 734577515/6;
H[11,2343] := 246294289/2;
H[11,2344] := 11156344930/81;
H[11,2345] := 9372953986/81;
H[11,2346] := 128059642;
H[11,2347] := 3307770316/27;
H[11,2348] := 350607790/3;
H[11,2349] := 10238218102/81;
H[11,2350] := 28194493729/162;
H[11,2351] := 238963461/2;
H[11,2352] := 10818719332/81;
H[11,2353] := 3600579388/27;
H[11,2354] := 21523216765/162;
H[11,2355] := 2910192458/27;
H[11,2356] := 99517115;
H[11,2357] := 7997782006/81;
H[11,2358] := 114363970;
H[11,2359] := 8628586598/81;
H[11,2360] := 491541544/3;
H[11,2361] := 11716461634/81;
H[11,2362] := 10045475666/81;
H[11,2363] := 255847605/2;
H[11,2364] := 137741802;
H[11,2365] := 222010057/2;
H[11,2366] := 19515259061/162;
H[11,2367] := 9673129289/81;
H[11,2368] := 19515259061/162;
H[11,2369] := 9673129289/81;
H[11,2370] := 19704580897/162;
H[11,2371] := 427096177/3;
H[11,2372] := 16279661309/162;
H[11,2373] := 8798120041/81;
H[11,2374] := 2700322328/27;
H[11,2375] := 4068926744/27;
H[11,2376] := 20874781417/162;
H[11,2377] := 3456761684/27;
H[11,2378] := 3600579388/27;
H[11,2379] := 19653316645/162;
H[11,2380] := 12843201154/81;
H[11,2381] := 23809184725/162;
H[11,2382] := 17892232469/162;
H[11,2383] := 10375744916/81;
H[11,2384] := 3355009748/27;
H[11,2385] := 8429428264/81;
H[11,2386] := 9803261800/81;
H[11,2387] := 2995946072/27;
H[11,2388] := 128059642;
H[11,2389] := 413531507/3;
H[11,2390] := 3452534068/27;
H[11,2391] := 18505705469/162;
H[11,2392] := 9375219362/81;
H[11,2393] := 10100604704/81;
H[11,2394] := 258341651/2;
H[11,2395] := 2979108643/27;
H[11,2396] := 9753551621/81;
H[11,2397] := 11108334628/81;
H[11,2398] := 22093215181/162;
H[11,2399] := 1105383715/6;
H[11,2400] := 182091972;
H[11,2401] := 892251667/6;
H[11,2402] := 11716461634/81;
H[11,2403] := 10303616732/81;
H[11,2404] := 9614281622/81;
H[11,2405] := 9143906494/81;
H[11,2406] := 19068849997/162;
H[11,2407] := 678482369/6;
H[11,2408] := 3437196160/27;
H[11,2409] := 9538196732/81;
H[11,2410] := 8844857168/81;
H[11,2411] := 8809913902/81;
H[11,2412] := 578985379/6;
H[11,2413] := 340743307/3;
H[11,2414] := 19523750017/162;
H[11,2415] := 9962185351/81;
H[11,2416] := 6988268563/54;
H[11,2417] := 18108569695/162;
H[11,2418] := 23671497269/162;
H[11,2419] := 26152237853/162;
H[11,2420] := 887617985/6;
H[11,2421] := 13867331726/81;
H[11,2422] := 499168132/3;
H[11,2423] := 21222952237/162;
H[11,2424] := 397613369/3;
H[11,2425] := 803121709/6;
H[11,2426] := 21018601427/162;
H[11,2427] := 10669817300/81;
H[11,2428] := 10619695451/81;
H[11,2429] := 13706903389/81;
H[11,2430] := 20098187005/162;
H[11,2431] := 20098187005/162;
H[11,2432] := 8144475290/81;
H[11,2433] := 13706903389/81;
H[11,2434] := 959722909/6;
H[11,2435] := 9140719010/81;
H[11,2436] := 9192135091/81;
H[11,2437] := 698584195/6;
H[11,2438] := 3348607508/27;
H[11,2439] := 6659186083/54;
H[11,2440] := 19558304437/162;
H[11,2441] := 17394127003/162;
H[11,2442] := 9252380408/81;
H[11,2443] := 8597299507/81;
H[11,2444] := 18813520741/162;
H[11,2445] := 16153425703/162;
H[11,2446] := 100827463;
H[11,2447] := 27544710595/162;
H[11,2448] := 246294289/2;
H[11,2449] := 10142344705/81;
H[11,2450] := 372878101/3;
H[11,2451] := 11656830440/81;
H[11,2452] := 21681892313/162;
H[11,2453] := 706545431/6;
H[11,2454] := 20363422099/162;
H[11,2455] := 409801966/3;
H[11,2456] := 17723441263/162;
H[11,2457] := 8756042665/81;
H[11,2458] := 473015965/3;
H[11,2459] := 9140719010/81;
H[11,2460] := 7343422201/81;
H[11,2461] := 21222952237/162;
H[11,2462] := 215831629/2;
H[11,2463] := 300205412/3;
H[11,2464] := 295232492/3;
H[11,2465] := 18798535309/162;
H[11,2466] := 17374387207/162;
H[11,2467] := 9009382654/81;
H[11,2468] := 7911638659/81;
H[11,2469] := 4011961396/27;
H[11,2470] := 11912797858/81;
H[11,2471] := 12790313696/81;
H[11,2472] := 12567569368/81;
H[11,2473] := 27324892849/162;
H[11,2474] := 27160629949/162;
H[11,2475] := 10580956300/81;
H[11,2476] := 21111302497/162;
H[11,2477] := 10551553834/81;
H[11,2478] := 10472059423/81;
H[11,2479] := 3455473450/27;
H[11,2480] := 13715328824/81;
H[11,2481] := 13993657136/81;
H[11,2482] := 11366606104/81;
H[11,2483] := 870543271/6;
H[11,2484] := 11656830440/81;
H[11,2485] := 11651607554/81;
H[11,2486] := 11507494372/81;
H[11,2487] := 23396886085/162;
H[11,2488] := 11936898044/81;
H[11,2489] := 12048239860/81;
H[11,2490] := 11910628096/81;
H[11,2491] := 1012358483/6;
H[11,2492] := 13528818248/81;
H[11,2493] := 20961071513/162;
H[11,2494] := 7032438253/54;
H[11,2495] := 21259105945/162;
H[11,2496] := 1164845372/9;
H[11,2497] := 10574213564/81;
H[11,2498] := 2328170765/18;
H[11,2499] := 27155554573/162;
H[11,2500] := 14368582616/81;
H[11,2501] := 551892764/3;
H[11,2502] := 12322516054/81;
H[11,2503] := 23995128121/162;
H[11,2504] := 13024830550/81;
H[11,2505] := 915868865/6;
H[11,2506] := 983487751/6;
H[11,2507] := 25951231291/162;
H[11,2508] := 10555512938/81;
H[11,2509] := 3492018101/27;
H[11,2510] := 10447067858/81;
H[11,2511] := 10469595409/81;
H[11,2512] := 21339064939/162;
H[11,2513] := 21503322673/162;
H[11,2514] := 1186853246/9;
H[11,2515] := 7172537255/54;
H[11,2516] := 21448867061/162;
H[11,2517] := 11366606104/81;
H[11,2518] := 23121351085/162;
H[11,2519] := 11533006388/81;
H[11,2520] := 22629249937/162;
H[11,2521] := 11239366328/81;
H[11,2522] := 22616272693/162;
H[11,2523] := 8053931299/54;
H[11,2524] := 24106210361/162;
H[11,2525] := 12965668150/81;
H[11,2526] := 24473641495/162;
H[11,2527] := 484253693/3;
H[11,2528] := 4014617638/27;
H[11,2529] := 11902046200/81;
H[11,2530] := 25682212213/162;
H[11,2531] := 12209603764/81;
H[11,2532] := 405294062/3;
H[11,2533] := 10746520424/81;
H[11,2534] := 1106283344/9;
H[11,2535] := 10878370766/81;
H[11,2536] := 10746520424/81;
H[11,2537] := 405294062/3;
H[11,2538] := 1106283344/9;
H[11,2539] := 758415119/6;
H[11,2540] := 10878370766/81;
H[11,2541] := 415027768/3;
H[11,2542] := 10797564328/81;
H[11,2543] := 405294062/3;
H[11,2544] := 119160235;
H[11,2545] := 20098187005/162;
H[11,2546] := 10746520424/81;
H[11,2547] := 3119186920/27;
H[11,2548] := 10746520424/81;
H[11,2549] := 3119186920/27;
H[11,2550] := 20098187005/162;
H[11,2551] := 405294062/3;
H[11,2552] := 119160235;
H[11,2553] := 18015398821/162;
H[11,2554] := 120876362;
H[11,2555] := 9163549978/81;
H[11,2556] := 9844213648/81;
H[11,2557] := 9715820344/81;
H[11,2558] := 3543923908/27;
H[11,2559] := 9709947070/81;
H[11,2560] := 19823911901/162;
H[11,2561] := 11225429776/81;
H[11,2562] := 6195559987/54;
H[11,2563] := 9171116510/81;
H[11,2564] := 2842653034/27;
H[11,2565] := 7873388063/81;
H[11,2566] := 15477772117/162;
H[11,2567] := 8433858320/81;
H[11,2568] := 2618189390/27;
H[11,2569] := 9891219394/81;
H[11,2570] := 2821500172/27;
H[11,2571] := 9145503182/81;
H[11,2572] := 367151068/3;
H[11,2573] := 17244762493/162;
H[11,2574] := 7172537255/54;
H[11,2575] := 3882529178/27;
H[11,2576] := 12422742736/81;
H[11,2577] := 11656830440/81;
H[11,2578] := 11561245843/81;
H[11,2579] := 5337156892/27;
H[11,2580] := 20215309573/162;
H[11,2581] := 10375744916/81;
H[11,2582] := 454136242/3;
H[11,2583] := 23962031101/162;
H[11,2584] := 320637193/3;
H[11,2585] := 17325635353/162;
H[11,2586] := 9445676321/81;
H[11,2587] := 8965530004/81;
H[11,2588] := 169248036;
H[11,2589] := 9589932488/81;
H[11,2590] := 10180761716/81;
H[11,2591] := 803121709/6;
H[11,2592] := 9501887803/81;
H[11,2593] := 10574213564/81;
H[11,2594] := 9055068568/81;
H[11,2595] := 1918754045/18;
H[11,2596] := 9297170651/81;
H[11,2597] := 8700041704/81;
H[11,2598] := 9472565540/81;
H[11,2599] := 8564420396/81;
H[11,2600] := 11984865104/81;
H[11,2601] := 12101256212/81;
H[11,2602] := 18751625189/162;
H[11,2603] := 8689810892/81;
H[11,2604] := 9276445292/81;
H[11,2605] := 8781897928/81;
H[11,2606] := 3861111032/27;
H[11,2607] := 11533006388/81;
H[11,2608] := 7946229239/81;
H[11,2609] := 17210954917/162;
H[11,2610] := 8431315952/81;
H[11,2611] := 2468618020/27;
H[11,2612] := 17486673085/162;
H[11,2613] := 2864365406/27;
H[11,2614] := 10180761716/81;
H[11,2615] := 9419215096/81;
H[11,2616] := 3299100844/27;
H[11,2617] := 18813520741/162;
H[11,2618] := 2897147480/27;
H[11,2619] := 18751625189/162;
H[11,2620] := 9154692872/81;
H[11,2621] := 16244201825/162;
H[11,2622] := 3321417164/27;
H[11,2623] := 367151068/3;
H[11,2624] := 5783129611/54;
H[11,2625] := 2843691614/27;
H[11,2626] := 9297170651/81;
H[11,2627] := 9258390361/81;
H[11,2628] := 9920141566/81;
H[11,2629] := 10728103388/81;
H[11,2630] := 9843538946/81;
H[11,2631] := 10106552426/81;
H[11,2632] := 10656373136/81;
H[11,2633] := 10878370766/81;
H[11,2634] := 3810541148/27;
H[11,2635] := 21503322673/162;
H[11,2636] := 10627038604/81;
H[11,2637] := 4050320948/27;
H[11,2638] := 461266286/3;
H[11,2639] := 12267857902/81;
H[11,2640] := 8808362378/81;
H[11,2641] := 269319205/2;
H[11,2642] := 9445676321/81;
H[11,2643] := 19972882273/162;
H[11,2644] := 397613369/3;
H[11,2645] := 9322488544/81;
H[11,2646] := 3946278518/27;
H[11,2647] := 407175973/3;
H[11,2648] := 3659749402/27;
H[11,2649] := 7779703579/54;
H[11,2650] := 168859206;
H[11,2651] := 4142016602/27;
H[11,2652] := 467209471/3;
H[11,2653] := 11071271752/81;
H[11,2654] := 10226079338/81;
H[11,2655] := 3861111032/27;
H[11,2656] := 3433053050/27;
H[11,2657] := 412331128/3;
H[11,2658] := 23121351085/162;
H[11,2659] := 129874569;
H[11,2660] := 3307770316/27;
H[11,2661] := 21259105945/162;
H[11,2662] := 10958200604/81;
H[11,2663] := 4142016602/27;
H[11,2664] := 808610287/6;
H[11,2665] := 10783499302/81;
H[11,2666] := 12322516054/81;
H[11,2667] := 20235120313/162;
H[11,2668] := 3339688372/27;
H[11,2669] := 10114650353/81;
H[11,2670] := 9554924402/81;
H[11,2671] := 10878370766/81;
H[11,2672] := 758415119/6;
H[11,2673] := 171085650;
H[11,2674] := 9417683618/81;
H[11,2675] := 3348607508/27;
H[11,2676] := 3882529178/27;
H[11,2677] := 870543271/6;
H[11,2678] := 409801966/3;
H[11,2679] := 9296287012/81;
H[11,2680] := 9484051094/81;
H[11,2681] := 407175973/3;
H[11,2682] := 111907440;
H[11,2683] := 397613369/3;
H[11,2684] := 355143991/3;
H[11,2685] := 18830023789/162;
H[11,2686] := 405294062/3;
H[11,2687] := 3598515920/27;
H[11,2688] := 8661743464/81;
H[11,2689] := 10520442620/81;
H[11,2690] := 21132977681/162;
H[11,2691] := 24106210361/162;
H[11,2692] := 856816223/6;
H[11,2693] := 22706557981/162;
H[11,2694] := 143507651;
H[11,2695] := 9304785002/81;
H[11,2696] := 2117139617/18;
H[11,2697] := 281990637/2;
H[11,2698] := 11227870078/81;
H[11,2699] := 9231839798/81;
H[11,2700] := 2843837018/27;
H[11,2701] := 8628263842/81;
H[11,2702] := 9375450610/81;
H[11,2703] := 218620229/2;
H[11,2704] := 1106283344/9;
H[11,2705] := 9843538946/81;
H[11,2706] := 9787639402/81;
H[11,2707] := 10391073188/81;
H[11,2708] := 3528177484/27;
H[11,2709] := 7471467079/54;
H[11,2710] := 3252962084/27;
H[11,2711] := 9738460987/81;
H[11,2712] := 2638461010/27;
H[11,2713] := 8508848104/81;
H[11,2714] := 15608570861/162;
H[11,2715] := 24116983333/162;
H[11,2716] := 8554245500/81;
H[11,2717] := 2847974962/27;
H[11,2718] := 9102666830/81;
H[11,2719] := 214217077/2;
H[11,2720] := 337997896/3;
H[11,2721] := 8570527420/81;
H[11,2722] := 11303848120/81;
H[11,2723] := 7813699114/81;
H[11,2724] := 2582515732/27;
H[11,2725] := 8322162143/81;
H[11,2726] := 4840470307/54;
H[11,2727] := 8445339397/81;
H[11,2728] := 2840440982/27;
H[11,2729] := 8503706096/81;
H[11,2730] := 9192135091/81;
H[11,2731] := 18189408653/162;
H[11,2732] := 15680854459/162;
H[11,2733] := 11503256552/81;
H[11,2734] := 428627749/3;
H[11,2735] := 4050320948/27;
H[11,2736] := 318403444/3;
H[11,2737] := 9554924402/81;
H[11,2738] := 9578264276/81;
H[11,2739] := 9258390361/81;
H[11,2740] := 8747993672/81;
H[11,2741] := 107433370;
H[11,2742] := 1739476331/18;
H[11,2743] := 9316460479/81;
H[11,2744] := 18561848717/162;
H[11,2745] := 18438114941/162;
H[11,2746] := 8844302216/81;
H[11,2747] := 10664106340/81;
H[11,2748] := 1106283344/9;
H[11,2749] := 7999529296/81;
H[11,2750] := 12923867992/81;
H[11,2751] := 9709947070/81;
H[11,2752] := 9159497386/81;
H[11,2753] := 3042006670/27;
H[11,2754] := 7874726138/81;
H[11,2755] := 8491912040/81;
H[11,2756] := 10530550084/81;
H[11,2757] := 9773665016/81;
H[11,2758] := 7827156074/81;
H[11,2759] := 8327928218/81;
H[11,2760] := 7777361228/81;
H[11,2761] := 11980744888/81;
H[11,2762] := 14242197964/81;
H[11,2763] := 6659186083/54;
H[11,2764] := 24383553065/162;
H[11,2765] := 8025285305/81;
H[11,2766] := 10580956300/81;
H[11,2767] := 12401314886/81;
H[11,2768] := 10589081474/81;
H[11,2769] := 7863173132/81;
H[11,2770] := 10632781796/81;
H[11,2771] := 133693512;
H[11,2772] := 134338284;
H[11,2773] := 2905669870/27;
H[11,2774] := 9351477136/81;
H[11,2775] := 9570941186/81;
H[11,2776] := 8791859311/81;
H[11,2777] := 10700613430/81;
H[11,2778] := 3175429676/27;
H[11,2779] := 3452534068/27;
H[11,2780] := 11041222448/81;
H[11,2781] := 11830551296/81;
H[11,2782] := 3039937736/27;
H[11,2783] := 7168418927/81;
H[11,2784] := 944472778/9;
H[11,2785] := 112245676;
H[11,2786] := 7792833386/81;
H[11,2787] := 1270373860/9;
H[11,2788] := 11923677172/81;
H[11,2789] := 9163549978/81;
H[11,2790] := 5865295315/54;
H[11,2791] := 5227435619/54;
H[11,2792] := 9254355412/81;
H[11,2793] := 9081879092/81;
H[11,2794] := 21200337929/162;
H[11,2795] := 12029008652/81;
H[11,2796] := 8945025215/54;
H[11,2797] := 12775039367/81;
H[11,2798] := 25610815501/162;
H[11,2799] := 27016365169/162;
H[11,2800] := 13549315052/81;
H[11,2801] := 25381590289/162;
H[11,2802] := 5294806115/27;
H[11,2803] := 3275069200/27;
H[11,2804] := 17808932261/162;
H[11,2805] := 1994390353/18;
H[11,2806] := 9683990828/81;
H[11,2807] := 19620307819/162;
H[11,2808] := 16993975343/162;
H[11,2809] := 9173705789/81;
H[11,2810] := 10495565668/81;
H[11,2811] := 20890416773/162;
H[11,2812] := 8595084011/54;
H[11,2813] := 25456499297/162;
H[11,2814] := 7616020651/54;
H[11,2815] := 11225429776/81;
H[11,2816] := 9830828168/81;
H[11,2817] := 9157393640/81;
H[11,2818] := 8638152412/81;
H[11,2819] := 18159846613/162;
H[11,2820] := 8597781970/81;
H[11,2821] := 9788621584/81;
H[11,2822] := 9037704305/81;
H[11,2823] := 8468054848/81;
H[11,2824] := 8433519748/81;
H[11,2825] := 549233795/6;
H[11,2826] := 212273427/2;
H[11,2827] := 9192587291/81;
H[11,2828] := 9329984827/81;
H[11,2829] := 19800565621/162;
H[11,2830] := 17128391975/162;
H[11,2831] := 5981750711/54;
H[11,2832] := 7037096384/81;
H[11,2833] := 8297253302/81;
H[11,2834] := 11902917392/81;
H[11,2835] := 10480821718/81;
H[11,2836] := 2806866941/27;
H[11,2837] := 1002432226/9;
H[11,2838] := 7021827475/54;
H[11,2839] := 9124075816/81;
H[11,2840] := 16804492889/162;
H[11,2841] := 11132937412/81;
H[11,2842] := 338376608/3;
H[11,2843] := 5657613811/54;
H[11,2844] := 8988120976/81;
H[11,2845] := 3275069200/27;
H[11,2846] := 10497548744/81;
H[11,2847] := 190766964;
H[11,2848] := 510255674/3;
H[11,2849] := 484701890/3;
H[11,2850] := 4585431466/27;
H[11,2851] := 4615572619/27;
H[11,2852] := 4853542667/27;
H[11,2853] := 477377960/3;
H[11,2854] := 477377960/3;
H[11,2855] := 510255674/3;
H[11,2856] := 452210617/3;
H[11,2857] := 481168250/3;
H[11,2858] := 483035119/3;
H[11,2859] := 483035119/3;
H[11,2860] := 481168250/3;
H[11,2861] := 510751223/3;
H[11,2862] := 477377960/3;
H[11,2863] := 481168250/3;
H[11,2864] := 452210617/3;
H[11,2865] := 483035119/3;
H[11,2866] := 483035119/3;
H[11,2867] := 510751223/3;
H[11,2868] := 481168250/3;
H[11,2869] := 510255674/3;
H[11,2870] := 4585431466/27;
H[11,2871] := 484701890/3;
H[11,2872] := 4615572619/27;
H[11,2873] := 4615572619/27;
H[11,2874] := 4853542667/27;
H[11,2875] := 4585431466/27;
H[11,2876] := 190766964;
H[11,2877] := 12158577052/81;
H[11,2878] := 425471473/3;
H[11,2879] := 3790743692/27;
H[11,2880] := 4050655660/27;
H[11,2881] := 3835517000/27;
H[11,2882] := 4052179252/27;
H[11,2883] := 447391499/3;
H[11,2884] := 3790743692/27;
H[11,2885] := 425471473/3;
H[11,2886] := 4050655660/27;
H[11,2887] := 3835517000/27;
H[11,2888] := 447391499/3;
H[11,2889] := 4052179252/27;
H[11,2890] := 4050655660/27;
H[11,2891] := 12261456742/81;
H[11,2892] := 13628090524/81;
H[11,2893] := 12139072684/81;
H[11,2894] := 13547161672/81;
H[11,2895] := 13533534179/81;
H[11,2896] := 4050655660/27;
H[11,2897] := 12139072684/81;
H[11,2898] := 13547161672/81;
H[11,2899] := 12261456742/81;
H[11,2900] := 13628090524/81;
H[11,2901] := 13533534179/81;
H[11,2902] := 425471473/3;
H[11,2903] := 330754436/3;
H[11,2904] := 510255674/3;
H[11,2905] := 3790743692/27;
H[11,2906] := 4050655660/27;
H[11,2907] := 4050655660/27;
H[11,2908] := 425471473/3;
H[11,2909] := 3371665168/27;
H[11,2910] := 3835517000/27;
H[11,2911] := 3371665168/27;
H[11,2912] := 3790743692/27;
H[11,2913] := 2916570832/27;
H[11,2914] := 477377960/3;
H[11,2915] := 4585431466/27;
H[11,2916] := 400936858/3;
H[11,2917] := 3401440777/27;
H[11,2918] := 3160168088/27;
H[11,2919] := 3365274692/27;
H[11,2920] := 400936858/3;
H[11,2921] := 3160168088/27;
H[11,2922] := 481168250/3;
H[11,2923] := 11613674060/81;
H[11,2924] := 157572558;
H[11,2925] := 168905988;
H[11,2926] := 3720353804/27;
H[11,2927] := 12151091698/81;
H[11,2928] := 402143392/3;
H[11,2929] := 399572929/3;
H[11,2930] := 432729256/3;
H[11,2931] := 428291924/3;
H[11,2932] := 10604782666/81;
H[11,2933] := 10769707232/81;
H[11,2934] := 3802619032/27;
H[11,2935] := 394195909/3;
H[11,2936] := 11340007321/81;
H[11,2937] := 11376513173/81;
H[11,2938] := 11298397487/81;
H[11,2939] := 12634131338/81;
H[11,2940] := 11411395424/81;
H[11,2941] := 12725499424/81;
H[11,2942] := 168905988;
H[11,2943] := 432729256/3;
H[11,2944] := 11772570874/81;
H[11,2945] := 12475806965/81;
H[11,2946] := 11506751549/81;
H[11,2947] := 12258501488/81;
H[11,2948] := 12177581299/81;
H[11,2949] := 428291924/3;
H[11,2950] := 444901049/3;
H[11,2951] := 156110371;
H[11,2952] := 157572558;
H[11,2953] := 12990321994/81;
H[11,2954] := 496131242/3;
H[11,2955] := 432729256/3;
H[11,2956] := 310601824/3;
H[11,2957] := 402143392/3;
H[11,2958] := 428291924/3;
H[11,2959] := 384334214/3;
H[11,2960] := 119572702;
H[11,2961] := 330458107/3;
H[11,2962] := 10258947418/81;
H[11,2963] := 9679745335/81;
H[11,2964] := 10604782666/81;
H[11,2965] := 10123548412/81;
H[11,2966] := 9442226173/81;
H[11,2967] := 325825280/3;
H[11,2968] := 3110925665/27;
H[11,2969] := 8086670768/81;
H[11,2970] := 8957394250/81;
H[11,2971] := 8885931515/81;
H[11,2972] := 8885931515/81;
H[11,2973] := 8957394250/81;
H[11,2974] := 402143392/3;
H[11,2975] := 399572929/3;
H[11,2976] := 11411395424/81;
H[11,2977] := 11411395424/81;
H[11,2978] := 325825280/3;
H[11,2979] := 10123548412/81;
H[11,2980] := 10769707232/81;
H[11,2981] := 10769707232/81;
H[11,2982] := 10123548412/81;
H[11,2983] := 8913618472/81;
H[11,2984] := 9442226173/81;
H[11,2985] := 101328373;
H[11,2986] := 402143392/3;
H[11,2987] := 432729256/3;
H[11,2988] := 310601824/3;
H[11,2989] := 10258947418/81;
H[11,2990] := 330458107/3;
H[11,2991] := 12475806965/81;
H[11,2992] := 11772570874/81;
H[11,2993] := 9679745335/81;
H[11,2994] := 4052179252/27;
H[11,2995] := 3301627292/27;
H[11,2996] := 9991182055/81;
H[11,2997] := 9985450090/81;
H[11,2998] := 10714825624/81;
H[11,2999] := 11196408749/81;
H[11,3000] := 3301627292/27;
H[11,3001] := 8679875249/81;
H[11,3002] := 9375971272/81;
H[11,3003] := 2927288513/27;
H[11,3004] := 3130914304/27;
H[11,3005] := 8189891779/81;
H[11,3006] := 2716797160/27;
H[11,3007] := 12089245060/81;
H[11,3008] := 9198994768/81;
H[11,3009] := 8091401534/81;
H[11,3010] := 9325145429/81;
H[11,3011] := 8677423627/81;
H[11,3012] := 10565174165/81;
H[11,3013] := 3802619032/27;
H[11,3014] := 8687548133/81;
H[11,3015] := 9847968865/81;
H[11,3016] := 3775900600/27;
H[11,3017] := 11897664280/81;
H[11,3018] := 9843314816/81;
H[11,3019] := 11130698071/81;
H[11,3020] := 9364130432/81;
H[11,3021] := 3130914304/27;
H[11,3022] := 9364130432/81;
H[11,3023] := 2661156082/27;
H[11,3024] := 11411395424/81;
H[11,3025] := 114490880;
H[11,3026] := 9991182055/81;
H[11,3027] := 141873743;
H[11,3028] := 1350257851/9;
H[11,3029] := 2711485805/18;
H[11,3030] := 2711485805/18;
H[11,3031] := 1350257851/9;
H[11,3032] := 2859966061/18;
H[11,3033] := 2378003911/18;
H[11,3034] := 1262519516/9;
H[11,3035] := 1187303728/9;
H[11,3036] := 1250800444/9;
H[11,3037] := 1262519516/9;
H[11,3038] := 11535751649/81;
H[11,3039] := 12823894946/81;
H[11,3040] := 12841188547/81;
H[11,3041] := 2378003911/18;
H[11,3042] := 915310510/9;
H[11,3043] := 452210617/3;
H[11,3044] := 1262519516/9;
H[11,3045] := 1045781408/9;
H[11,3046] := 1187303728/9;
H[11,3047] := 1045781408/9;
H[11,3048] := 1350257851/9;
H[11,3049] := 123133689;
H[11,3050] := 693446285/6;
H[11,3051] := 972164668/9;
H[11,3052] := 4283478002/27;
H[11,3053] := 477518326/3;
H[11,3054] := 477518326/3;
H[11,3055] := 4283478002/27;
H[11,3056] := 4533956140/27;
H[11,3057] := 4312598560/27;
H[11,3058] := 4312598560/27;
H[11,3059] := 477518326/3;
H[11,3060] := 1516057846/9;
H[11,3061] := 4312598560/27;
H[11,3062] := 1516057846/9;
H[11,3063] := 477518326/3;
H[11,3064] := 4533956140/27;
H[11,3065] := 4283478002/27;
H[11,3066] := 3847631413/27;
H[11,3067] := 7700112091/54;
H[11,3068] := 453651902/3;
H[11,3069] := 141391712;
H[11,3070] := 12064796237/81;
H[11,3071] := 24139233649/162;
H[11,3072] := 7700112091/54;
H[11,3073] := 3847631413/27;
H[11,3074] := 453651902/3;
H[11,3075] := 141391712;
H[11,3076] := 24139233649/162;
H[11,3077] := 12064796237/81;
H[11,3078] := 453651902/3;
H[11,3079] := 4185676448/27;
H[11,3080] := 4646100338/27;
H[11,3081] := 4188275911/27;
H[11,3082] := 4647807604/27;
H[11,3083] := 346304663/2;
H[11,3084] := 453651902/3;
H[11,3085] := 4188275911/27;
H[11,3086] := 4647807604/27;
H[11,3087] := 4185676448/27;
H[11,3088] := 4646100338/27;
H[11,3089] := 346304663/2;
H[11,3090] := 3847631413/27;
H[11,3091] := 2949177476/27;
H[11,3092] := 481168250/3;
H[11,3093] := 7700112091/54;
H[11,3094] := 453651902/3;
H[11,3095] := 453651902/3;
H[11,3096] := 3847631413/27;
H[11,3097] := 374140862/3;
H[11,3098] := 141391712;
H[11,3099] := 374140862/3;
H[11,3100] := 7700112091/54;
H[11,3101] := 2952964078/27;
H[11,3102] := 483035119/3;
H[11,3103] := 4283478002/27;
H[11,3104] := 3540093568/27;
H[11,3105] := 3324228727/27;
H[11,3106] := 3109068032/27;
H[11,3107] := 2217651661/18;
H[11,3108] := 3540093568/27;
H[11,3109] := 3109068032/27;
H[11,3110] := 477518326/3;
H[11,3111] := 8192780819/54;
H[11,3112] := 4343847244/27;
H[11,3113] := 10124676020/81;
H[11,3114] := 10247878370/81;
H[11,3115] := 809668331/6;
H[11,3116] := 10086569077/81;
H[11,3117] := 21635395393/162;
H[11,3118] := 21621210187/162;
H[11,3119] := 125117784;
H[11,3120] := 750714641/6;
H[11,3121] := 10826765390/81;
H[11,3122] := 742537615/6;
H[11,3123] := 398432452/3;
H[11,3124] := 21337948057/162;
H[11,3125] := 1108479472/9;
H[11,3126] := 10153341866/81;
H[11,3127] := 10734962866/81;
H[11,3128] := 10204107424/81;
H[11,3129] := 3592868927/27;
H[11,3130] := 10802867981/81;
H[11,3131] := 21596107421/162;
H[11,3132] := 10988092712/81;
H[11,3133] := 12322516054/81;
H[11,3134] := 21818437963/162;
H[11,3135] := 8187203221/54;
H[11,3136] := 12401314886/81;
H[11,3137] := 10019915029/81;
H[11,3138] := 21407852093/162;
H[11,3139] := 9871885324/81;
H[11,3140] := 3531321328/27;
H[11,3141] := 21112201915/162;
H[11,3142] := 1096564928/9;
H[11,3143] := 1120642693/9;
H[11,3144] := 792650863/6;
H[11,3145] := 10767332659/81;
H[11,3146] := 3502537744/27;
H[11,3147] := 3564042527/27;
H[11,3148] := 11918041588/81;
H[11,3149] := 12029008652/81;
H[11,3150] := 10789710910/81;
H[11,3151] := 10898577587/81;
H[11,3152] := 23053589929/162;
H[11,3153] := 1212343432/9;
H[11,3154] := 7685978581/54;
H[11,3155] := 22887873041/162;
H[11,3156] := 133837956;
H[11,3157] := 405440446/3;
H[11,3158] := 11616769460/81;
H[11,3159] := 11523449569/81;
H[11,3160] := 12386051536/81;
H[11,3161] := 12382639796/81;
H[11,3162] := 10789710910/81;
H[11,3163] := 1108479472/9;
H[11,3164] := 845851078/9;
H[11,3165] := 10124676020/81;
H[11,3166] := 133837956;
H[11,3167] := 18931966273/162;
H[11,3168] := 8894016614/81;
H[11,3169] := 8181204919/81;
H[11,3170] := 6286972519/54;
H[11,3171] := 17623316435/162;
H[11,3172] := 1096564928/9;
H[11,3173] := 647859041/6;
H[11,3174] := 125117784;
H[11,3175] := 1108479472/9;
H[11,3176] := 9389710352/81;
H[11,3177] := 2891046148/27;
H[11,3178] := 8143693268/81;
H[11,3179] := 5880602137/54;
H[11,3180] := 17439973433/162;
H[11,3181] := 94587696;
H[11,3182] := 823445408/9;
H[11,3183] := 4052493152/27;
H[11,3184] := 4472099333/27;
H[11,3185] := 255828177/2;
H[11,3186] := 411806794/3;
H[11,3187] := 10206359687/81;
H[11,3188] := 11005091912/81;
H[11,3189] := 407046062/3;
H[11,3190] := 3382478756/27;
H[11,3191] := 10788965965/81;
H[11,3192] := 3340965023/27;
H[11,3193] := 21439928477/162;
H[11,3194] := 21277888889/162;
H[11,3195] := 10209454948/81;
H[11,3196] := 21553446469/162;
H[11,3197] := 379184668/3;
H[11,3198] := 21640925777/162;
H[11,3199] := 21693793991/162;
H[11,3200] := 10846643479/81;
H[11,3201] := 817519579/6;
H[11,3202] := 915868865/6;
H[11,3203] := 10959019774/81;
H[11,3204] := 12338576836/81;
H[11,3205] := 461243608/3;
H[11,3206] := 811304525/6;
H[11,3207] := 6725384779/54;
H[11,3208] := 10878317590/81;
H[11,3209] := 21749804815/162;
H[11,3210] := 21408894389/162;
H[11,3211] := 6632280583/54;
H[11,3212] := 10678439330/81;
H[11,3213] := 21189679817/162;
H[11,3214] := 9982077568/81;
H[11,3215] := 3517973678/27;
H[11,3216] := 20049678733/162;
H[11,3217] := 21203180741/162;
H[11,3218] := 10597002097/81;
H[11,3219] := 21249240041/162;
H[11,3220] := 10743060361/81;
H[11,3221] := 23995128121/162;
H[11,3222] := 10659545317/81;
H[11,3223] := 11962129699/81;
H[11,3224] := 12045102416/81;
H[11,3225] := 10855978135/81;
H[11,3226] := 131798762;
H[11,3227] := 3547623823/27;
H[11,3228] := 10935879086/81;
H[11,3229] := 10759746254/81;
H[11,3230] := 3570703160/27;
H[11,3231] := 20827512517/162;
H[11,3232] := 22083211601/162;
H[11,3233] := 10428689698/81;
H[11,3234] := 22092337279/162;
H[11,3235] := 11166294089/81;
H[11,3236] := 21532430329/162;
H[11,3237] := 11081343146/81;
H[11,3238] := 12361981246/81;
H[11,3239] := 11073377564/81;
H[11,3240] := 8234233963/54;
H[11,3241] := 12531201680/81;
H[11,3242] := 22123153889/162;
H[11,3243] := 7788554143/54;
H[11,3244] := 21885246413/162;
H[11,3245] := 11567778377/81;
H[11,3246] := 1281014765/9;
H[11,3247] := 3858742442/27;
H[11,3248] := 10877762783/81;
H[11,3249] := 3835968620/27;
H[11,3250] := 2529392729/18;
H[11,3251] := 137958898;
H[11,3252] := 11849726621/81;
H[11,3253] := 831770675/6;
H[11,3254] := 293741763/2;
H[11,3255] := 23728103887/162;
H[11,3256] := 24849681551/162;
H[11,3257] := 25304258533/162;
H[11,3258] := 930519413/6;
H[11,3259] := 10898577587/81;
H[11,3260] := 10153341866/81;
H[11,3261] := 7672392242/81;
H[11,3262] := 10086569077/81;
H[11,3263] := 1212343432/9;
H[11,3264] := 405440446/3;
H[11,3265] := 19192162937/162;
H[11,3266] := 9014281175/81;
H[11,3267] := 916398331/9;
H[11,3268] := 18933688261/162;
H[11,3269] := 5901910807/54;
H[11,3270] := 10204107424/81;
H[11,3271] := 1120642693/9;
H[11,3272] := 19268774977/162;
H[11,3273] := 8905969990/81;
H[11,3274] := 16565728459/162;
H[11,3275] := 6358700779/54;
H[11,3276] := 8921333269/81;
H[11,3277] := 335617960/3;
H[11,3278] := 8917407943/81;
H[11,3279] := 858195676/9;
H[11,3280] := 10247878370/81;
H[11,3281] := 742537615/6;
H[11,3282] := 9871885324/81;
H[11,3283] := 9357380020/81;
H[11,3284] := 8641363568/81;
H[11,3285] := 8146606418/81;
H[11,3286] := 9390281038/81;
H[11,3287] := 653074469/6;
H[11,3288] := 8795301043/81;
H[11,3289] := 17370819899/162;
H[11,3290] := 283668842/3;
H[11,3291] := 750714641/6;
H[11,3292] := 5813702683/54;
H[11,3293] := 8753303428/81;
H[11,3294] := 7448475008/81;
H[11,3295] := 10019915029/81;
H[11,3296] := 23267006755/162;
H[11,3297] := 1277109506/9;
H[11,3298] := 3817557992/27;
H[11,3299] := 11342878139/81;
H[11,3300] := 11450769839/81;
H[11,3301] := 22396333769/162;
H[11,3302] := 11420461055/81;
H[11,3303] := 25305153469/162;
H[11,3304] := 4269618272/27;
H[11,3305] := 438432448/3;
H[11,3306] := 11620921844/81;
H[11,3307] := 11576962658/81;
H[11,3308] := 23359936169/162;
H[11,3309] := 849589955/6;
H[11,3310] := 11426505706/81;
H[11,3311] := 11661444356/81;
H[11,3312] := 2592565337/18;
H[11,3313] := 11830313213/81;
H[11,3314] := 23564870161/162;
H[11,3315] := 967487957/6;
H[11,3316] := 11775465170/81;
H[11,3317] := 1451885602/9;
H[11,3318] := 13286692304/81;
H[11,3319] := 1455739810/9;
H[11,3320] := 12899442325/81;
H[11,3321] := 8883918961/54;
H[11,3322] := 13243178015/81;
H[11,3323] := 26386169479/162;
H[11,3324] := 12386051536/81;
H[11,3325] := 10988092712/81;
H[11,3326] := 8401139900/81;
H[11,3327] := 12382639796/81;
H[11,3328] := 20681158201/162;
H[11,3329] := 9754686224/81;
H[11,3330] := 17880620615/162;
H[11,3331] := 21818437963/162;
H[11,3332] := 3564042527/27;
H[11,3333] := 20530330889/162;
H[11,3334] := 9479630903/81;
H[11,3335] := 8870748649/81;
H[11,3336] := 20399926553/162;
H[11,3337] := 2137539767/18;
H[11,3338] := 19361506525/162;
H[11,3339] := 3158943004/27;
H[11,3340] := 8332330214/81;
H[11,3341] := 21596107421/162;
H[11,3342] := 18686117263/162;
H[11,3343] := 2643974540/27;
H[11,3344] := 3502537744/27;
H[11,3345] := 5499499651/54;
H[11,3346] := 8279927731/81;
H[11,3347] := 5499499651/54;
H[11,3348] := 8279927731/81;
H[11,3349] := 7249893241/54;
H[11,3350] := 118291128;
H[11,3351] := 9692129864/81;
H[11,3352] := 9542672497/81;
H[11,3353] := 3434877530/27;
H[11,3354] := 10928995888/81;
H[11,3355] := 349986784/3;
H[11,3356] := 8206762306/81;
H[11,3357] := 109655232;
H[11,3358] := 8350357148/81;
H[11,3359] := 2960495999/27;
H[11,3360] := 7750758719/81;
H[11,3361] := 2548262998/27;
H[11,3362] := 10878517282/81;
H[11,3363] := 326666392/3;
H[11,3364] := 118291128;
H[11,3365] := 7724336087/81;
H[11,3366] := 2992243463/27;
H[11,3367] := 8410423454/81;
H[11,3368] := 9784570466/81;
H[11,3369] := 3444000272/27;
H[11,3370] := 438432448/3;
H[11,3371] := 292905044/3;
H[11,3372] := 411806794/3;
H[11,3373] := 16671896789/162;
H[11,3374] := 11730940828/81;
H[11,3375] := 9995111858/81;
H[11,3376] := 10034820074/81;
H[11,3377] := 9459074672/81;
H[11,3378] := 350942138/3;
H[11,3379] := 18661681435/162;
H[11,3380] := 10050772178/81;
H[11,3381] := 21490267661/162;
H[11,3382] := 10601908724/81;
H[11,3383] := 9328172548/81;
H[11,3384] := 8100487168/81;
H[11,3385] := 9503311109/81;
H[11,3386] := 371998354/3;
H[11,3387] := 9396627184/81;
H[11,3388] := 2899098818/27;
H[11,3389] := 8233952453/81;
H[11,3390] := 5868187943/54;
H[11,3391] := 15228209899/162;
H[11,3392] := 9297281744/81;
H[11,3393] := 9195901462/81;
H[11,3394] := 1787565461/18;
H[11,3395] := 4945838681/54;
H[11,3396] := 7521139280/81;
H[11,3397] := 8674945568/81;
H[11,3398] := 2713308250/27;
H[11,3399] := 2231078855/18;
H[11,3400] := 2923308716/27;
H[11,3401] := 9297281744/81;
H[11,3402] := 7648361675/81;
H[11,3403] := 17482438121/162;
H[11,3404] := 5470676375/54;
H[11,3405] := 18875388445/162;
H[11,3406] := 10049315756/81;
H[11,3407] := 9459074672/81;
H[11,3408] := 811304525/6;
H[11,3409] := 7793880883/81;
H[11,3410] := 23267006755/162;
H[11,3411] := 1681012075/18;
H[11,3412] := 8015375071/81;
H[11,3413] := 7586911546/81;
H[11,3414] := 10788965965/81;
H[11,3415] := 17624868241/162;
H[11,3416] := 2722816463/27;
H[11,3417] := 10855978135/81;
H[11,3418] := 10821504305/81;
H[11,3419] := 8272851044/81;
H[11,3420] := 6380222609/54;
H[11,3421] := 20379482489/162;
H[11,3422] := 19224123251/162;
H[11,3423] := 9518841376/81;
H[11,3424] := 9402270602/81;
H[11,3425] := 2083404811/18;
H[11,3426] := 10710122219/81;
H[11,3427] := 16435385885/162;
H[11,3428] := 809668331/6;
H[11,3429] := 8206440386/81;
H[11,3430] := 2551179562/27;
H[11,3431] := 7777969121/81;
H[11,3432] := 10826765390/81;
H[11,3433] := 16170514889/162;
H[11,3434] := 562449553/6;
H[11,3435] := 7657220668/81;
H[11,3436] := 9471652468/81;
H[11,3437] := 758029655/6;
H[11,3438] := 10847548349/81;
H[11,3439] := 9382607287/81;
H[11,3440] := 3365475350/27;
H[11,3441] := 10796189128/81;
H[11,3442] := 9416047577/81;
H[11,3443] := 1041659770/9;
H[11,3444] := 1190503168/9;
H[11,3445] := 10802867981/81;
H[11,3446] := 21693793991/162;
H[11,3447] := 1282459862/9;
H[11,3448] := 16509298177/162;
H[11,3449] := 8217313097/81;
H[11,3450] := 8217313097/81;
H[11,3451] := 16509298177/162;
H[11,3452] := 16435385885/162;
H[11,3453] := 842445859/9;
H[11,3454] := 2713960429/27;
H[11,3455] := 306598474/3;
H[11,3456] := 5877626587/54;
H[11,3457] := 5124024313/54;
H[11,3458] := 9396627184/81;
H[11,3459] := 9367571854/81;
H[11,3460] := 16523082473/162;
H[11,3461] := 17813284433/162;
H[11,3462] := 9703553570/81;
H[11,3463] := 6834190423/54;
H[11,3464] := 16662396965/162;
H[11,3465] := 23359936169/162;
H[11,3466] := 1285440091/9;
H[11,3467] := 7462379072/81;
H[11,3468] := 8079263314/81;
H[11,3469] := 8189041666/81;
H[11,3470] := 2903421398/27;
H[11,3471] := 7556048242/81;
H[11,3472] := 349986784/3;
H[11,3473] := 9342524602/81;
H[11,3474] := 16430118421/162;
H[11,3475] := 655056269/6;
H[11,3476] := 118683858;
H[11,3477] := 126243078;
H[11,3478] := 102657108;
H[11,3479] := 10935879086/81;
H[11,3480] := 10910763746/81;
H[11,3481] := 979392538/9;
H[11,3482] := 977822714/9;
H[11,3483] := 1047742202/9;
H[11,3484] := 9496418974/81;
H[11,3485] := 7578580156/81;
H[11,3486] := 9425166704/81;
H[11,3487] := 9506136127/81;
H[11,3488] := 18670142101/162;
H[11,3489] := 9153506644/81;
H[11,3490] := 10418129293/81;
H[11,3491] := 8015753092/81;
H[11,3492] := 21407852093/162;
H[11,3493] := 5293546691/54;
H[11,3494] := 827679026/9;
H[11,3495] := 2514931231/27;
H[11,3496] := 9140922554/81;
H[11,3497] := 9948181714/81;
H[11,3498] := 3490233064/27;
H[11,3499] := 6154851511/54;
H[11,3500] := 3488504282/27;
H[11,3501] := 6906693559/54;
H[11,3502] := 411650440/3;
H[11,3503] := 2674116722/27;
H[11,3504] := 2674116722/27;
H[11,3505] := 8015753092/81;
H[11,3506] := 14728697957/162;
H[11,3507] := 7973964214/81;
H[11,3508] := 16292617457/162;
H[11,3509] := 8674442401/81;
H[11,3510] := 1664506375/18;
H[11,3511] := 9328172548/81;
H[11,3512] := 6157177477/54;
H[11,3513] := 7916919431/81;
H[11,3514] := 951891992/9;
H[11,3515] := 9266536484/81;
H[11,3516] := 364236808/3;
H[11,3517] := 8039425088/81;
H[11,3518] := 21408894389/162;
H[11,3519] := 3536467864/27;
H[11,3520] := 2867305016/27;
H[11,3521] := 9124999309/81;
H[11,3522] := 7328565811/81;
H[11,3523] := 678545551/6;
H[11,3524] := 10661190808/81;
H[11,3525] := 10723748599/81;
H[11,3526] := 7399462072/81;
H[11,3527] := 7986519530/81;
H[11,3528] := 7397309156/81;
H[11,3529] := 9200166554/81;
H[11,3530] := 8012519072/81;
H[11,3531] := 7459449446/81;
H[11,3532] := 16172688517/162;
H[11,3533] := 7390618121/81;
H[11,3534] := 18528760963/162;
H[11,3535] := 18557227979/162;
H[11,3536] := 9922840205/81;
H[11,3537] := 9963480940/81;
H[11,3538] := 4797491174/27;
H[11,3539] := 4343847244/27;
H[11,3540] := 25621095869/162;
H[11,3541] := 4960288178/27;
H[11,3542] := 555489959/3;
H[11,3543] := 8192780819/54;
H[11,3544] := 3135973358/27;
H[11,3545] := 510751223/3;
H[11,3546] := 4343847244/27;
H[11,3547] := 3576410800/27;
H[11,3548] := 4052493152/27;
H[11,3549] := 3576410800/27;
H[11,3550] := 4533956140/27;
H[11,3551] := 3748374332/27;
H[11,3552] := 7044122843/54;
H[11,3553] := 1097811968/9;
H[11,3554] := 147106431;
H[11,3555] := 873587969/6;
H[11,3556] := 875240455/6;
H[11,3557] := 11478502916/81;
H[11,3558] := 3815115542/27;
H[11,3559] := 2515142857/18;
H[11,3560] := 22932180865/162;
H[11,3561] := 11554082294/81;
H[11,3562] := 1282459862/9;
H[11,3563] := 983487751/6;
H[11,3564] := 26417935915/162;
H[11,3565] := 164598327;
H[11,3566] := 11713920104/81;
H[11,3567] := 11737667657/81;
H[11,3568] := 424110226/3;
H[11,3569] := 11325699556/81;
H[11,3570] := 11283220948/81;
H[11,3571] := 11367658745/81;
H[11,3572] := 3775681139/27;
H[11,3573] := 13024830550/81;
H[11,3574] := 25908614929/162;
H[11,3575] := 13043276660/81;
H[11,3576] := 11245543609/81;
H[11,3577] := 279753121/2;
H[11,3578] := 3913213412/27;
H[11,3579] := 3912154015/27;
H[11,3580] := 23728103887/162;
H[11,3581] := 961670371/6;
H[11,3582] := 2884365149/18;
H[11,3583] := 13156142809/81;
H[11,3584] := 12345308702/81;
H[11,3585] := 24464486101/162;
H[11,3586] := 8125824307/54;
H[11,3587] := 1351269265/9;
H[11,3588] := 24080781193/162;
H[11,3589] := 12598415068/81;
H[11,3590] := 468174478/3;
H[11,3591] := 12604921913/81;
H[11,3592] := 23053589929/162;
H[11,3593] := 10734962866/81;
H[11,3594] := 8152792745/81;
H[11,3595] := 21635395393/162;
H[11,3596] := 7685978581/54;
H[11,3597] := 11616769460/81;
H[11,3598] := 20492177401/162;
H[11,3599] := 3211956473/27;
H[11,3600] := 8789256115/81;
H[11,3601] := 6719902927/54;
H[11,3602] := 18779599475/162;
H[11,3603] := 3592868927/27;
H[11,3604] := 792650863/6;
H[11,3605] := 10287616808/81;
H[11,3606] := 9519944752/81;
H[11,3607] := 8827487372/81;
H[11,3608] := 3385662164/27;
H[11,3609] := 9463915274/81;
H[11,3610] := 358394611/3;
H[11,3611] := 9521775773/81;
H[11,3612] := 2730137791/27;
H[11,3613] := 809668331/6;
H[11,3614] := 398432452/3;
H[11,3615] := 3531321328/27;
H[11,3616] := 9931838138/81;
H[11,3617] := 9179868290/81;
H[11,3618] := 961412548/9;
H[11,3619] := 9967442132/81;
H[11,3620] := 18736255933/162;
H[11,3621] := 3111571153/27;
H[11,3622] := 6174549107/54;
H[11,3623] := 8175064288/81;
H[11,3624] := 10826765390/81;
H[11,3625] := 685568165/6;
H[11,3626] := 9335378626/81;
H[11,3627] := 7949173339/81;
H[11,3628] := 21407852093/162;
H[11,3629] := 435428314/3;
H[11,3630] := 22412021441/162;
H[11,3631] := 22573983571/162;
H[11,3632] := 25951231291/162;
H[11,3633] := 12915767897/81;
H[11,3634] := 12996755095/81;
H[11,3635] := 444901049/3;
H[11,3636] := 26386169479/162;
H[11,3637] := 496131242/3;
H[11,3638] := 7975436641/54;
H[11,3639] := 156110371;
H[11,3640] := 22887873041/162;
H[11,3641] := 10802867981/81;
H[11,3642] := 8148635177/81;
H[11,3643] := 21621210187/162;
H[11,3644] := 11523449569/81;
H[11,3645] := 6843948871/54;
H[11,3646] := 9650832826/81;
H[11,3647] := 5854875961/54;
H[11,3648] := 20146614997/162;
H[11,3649] := 9386067833/81;
H[11,3650] := 10767332659/81;
H[11,3651] := 9543095342/81;
H[11,3652] := 21337948057/162;
H[11,3653] := 21112201915/162;
H[11,3654] := 9854399288/81;
H[11,3655] := 1016615852/9;
H[11,3656] := 317791160/3;
H[11,3657] := 9255248641/81;
H[11,3658] := 3074025050/27;
H[11,3659] := 8095385042/81;
H[11,3660] := 7918352102/81;
H[11,3661] := 1598680355/9;
H[11,3662] := 14396151520/81;
H[11,3663] := 14661010162/81;
H[11,3664] := 14963018908/81;
H[11,3665] := 14558071808/81;
H[11,3666] := 12401314886/81;
H[11,3667] := 9538196732/81;
H[11,3668] := 12322516054/81;
H[11,3669] := 538868497/3;
H[11,3670] := 23396886085/162;
H[11,3671] := 819813163/6;
H[11,3672] := 10114650353/81;
H[11,3673] := 7779703579/54;
H[11,3674] := 22093215181/162;
H[11,3675] := 12029008652/81;
H[11,3676] := 21448867061/162;
H[11,3677] := 8187203221/54;
H[11,3678] := 11918041588/81;
H[11,3679] := 11636354282/81;
H[11,3680] := 10665310732/81;
H[11,3681] := 10083981344/81;
H[11,3682] := 11007487133/81;
H[11,3683] := 7105089877/54;
H[11,3684] := 3165515230/27;
H[11,3685] := 8925196240/81;
H[11,3686] := 5936905415/54;
H[11,3687] := 8900590669/81;
H[11,3688] := 1993261937/18;
H[11,3689] := 5936905415/54;
H[11,3690] := 1993261937/18;
H[11,3691] := 8900590669/81;
H[11,3692] := 381787196/3;
H[11,3693] := 387807982/3;
H[11,3694] := 10374795866/81;
H[11,3695] := 11161262560/81;
H[11,3696] := 875240455/6;
H[11,3697] := 3877736708/27;
H[11,3698] := 10088444456/81;
H[11,3699] := 2941521644/27;
H[11,3700] := 10318422532/81;
H[11,3701] := 11005717712/81;
H[11,3702] := 10050180436/81;
H[11,3703] := 3182671642/27;
H[11,3704] := 8938427774/81;
H[11,3705] := 9504861989/81;
H[11,3706] := 8362419655/81;
H[11,3707] := 380889518/3;
H[11,3708] := 3436740040/27;
H[11,3709] := 17738464441/162;
H[11,3710] := 16652305397/162;
H[11,3711] := 8409938096/81;
H[11,3712] := 3196996532/27;
H[11,3713] := 9016857166/81;
H[11,3714] := 697134779/6;
H[11,3715] := 380889518/3;
H[11,3716] := 8300675333/81;
H[11,3717] := 6441872443/54;
H[11,3718] := 9026994023/81;
H[11,3719] := 20956298305/162;
H[11,3720] := 7351369675/54;
H[11,3721] := 381787196/3;
H[11,3722] := 983487751/6;
H[11,3723] := 105474673;
H[11,3724] := 875240455/6;
H[11,3725] := 618335989/6;
H[11,3726] := 9055266269/81;
H[11,3727] := 105759486;
H[11,3728] := 147106431;
H[11,3729] := 721270655/6;
H[11,3730] := 9074422028/81;
H[11,3731] := 164598327;
H[11,3732] := 26417935915/162;
H[11,3733] := 224597553/2;
H[11,3734] := 262269711/2;
H[11,3735] := 137970237;
H[11,3736] := 10558901840/81;
H[11,3737] := 393958915/3;
H[11,3738] := 3385974118/27;
H[11,3739] := 20140043909/162;
H[11,3740] := 21532639805/162;
H[11,3741] := 11578066654/81;
H[11,3742] := 10050180436/81;
H[11,3743] := 9933578318/81;
H[11,3744] := 8641460944/81;
H[11,3745] := 1772426141/18;
H[11,3746] := 2682097900/27;
H[11,3747] := 9275227616/81;
H[11,3748] := 215168713/2;
H[11,3749] := 8124913927/81;
H[11,3750] := 5738787751/54;
H[11,3751] := 902169592/9;
H[11,3752] := 11478502916/81;
H[11,3753] := 9506720311/81;
H[11,3754] := 8857401931/81;
H[11,3755] := 1282459862/9;
H[11,3756] := 11578066654/81;
H[11,3757] := 8941014718/81;
H[11,3758] := 10314028612/81;
H[11,3759] := 11006027716/81;
H[11,3760] := 3385371052/27;
H[11,3761] := 3362440561/27;
H[11,3762] := 1282459862/9;
H[11,3763] := 432729256/3;
H[11,3764] := 11772570874/81;
H[11,3765] := 12475806965/81;
H[11,3766] := 6339102431/54;
H[11,3767] := 10164756592/81;
H[11,3768] := 10314028612/81;
H[11,3769] := 8226376072/81;
H[11,3770] := 21220706461/162;
H[11,3771] := 21383004997/162;
H[11,3772] := 10202280560/81;
H[11,3773] := 1108448288/9;
H[11,3774] := 1108312732/9;
H[11,3775] := 3528847516/27;
H[11,3776] := 3786571774/27;
H[11,3777] := 7730968871/54;
H[11,3778] := 9969053668/81;
H[11,3779] := 17596557029/162;
H[11,3780] := 20893673873/162;
H[11,3781] := 11001185540/81;
H[11,3782] := 10202280560/81;
H[11,3783] := 3112659008/27;
H[11,3784] := 17992546349/162;
H[11,3785] := 9639373846/81;
H[11,3786] := 5519667011/54;
H[11,3787] := 9969053668/81;
H[11,3788] := 9903072139/81;
H[11,3789] := 952342390/9;
H[11,3790] := 7952462969/81;
H[11,3791] := 7978506092/81;
H[11,3792] := 9166887080/81;
H[11,3793] := 8606217814/81;
H[11,3794] := 7126072141/54;
H[11,3795] := 3154847944/27;
H[11,3796] := 16672084379/162;
H[11,3797] := 18957100945/162;
H[11,3798] := 8902447234/81;
H[11,3799] := 20574140723/162;
H[11,3800] := 812715275/6;
H[11,3801] := 873587969/6;
H[11,3802] := 8490103639/81;
H[11,3803] := 2684159437/27;
H[11,3804] := 8575249262/81;
H[11,3805] := 2681455255/27;
H[11,3806] := 2515142857/18;
H[11,3807] := 18812822785/162;
H[11,3808] := 17609596351/162;
H[11,3809] := 22932180865/162;
H[11,3810] := 11545839275/81;
H[11,3811] := 5890758043/54;
H[11,3812] := 6760049887/54;
H[11,3813] := 10824051052/81;
H[11,3814] := 10026669052/81;
H[11,3815] := 9977200934/81;
H[11,3816] := 19832544253/162;
H[11,3817] := 11291659829/81;
H[11,3818] := 110064672;
H[11,3819] := 9019941341/81;
H[11,3820] := 3815115542/27;
H[11,3821] := 8653174486/81;
H[11,3822] := 16194465313/162;
H[11,3823] := 8124318136/81;
H[11,3824] := 20542833613/162;
H[11,3825] := 10017637834/81;
H[11,3826] := 2362238557/18;
H[11,3827] := 11411032534/81;
H[11,3828] := 19953386513/162;
H[11,3829] := 6604232855/54;
H[11,3830] := 11288596450/81;
H[11,3831] := 22887873041/162;
H[11,3832] := 1281014765/9;
H[11,3833] := 8125824307/54;
H[11,3834] := 110914872;
H[11,3835] := 110064672;
H[11,3836] := 110914872;
H[11,3837] := 8292755600/81;
H[11,3838] := 13133849264/81;
H[11,3839] := 2663269300/27;
H[11,3840] := 106312828;
H[11,3841] := 17301811949/162;
H[11,3842] := 9207208382/81;
H[11,3843] := 8018243860/81;
H[11,3844] := 10088444456/81;
H[11,3845] := 20029205185/162;
H[11,3846] := 8849913167/81;
H[11,3847] := 18899861977/162;
H[11,3848] := 10191104398/81;
H[11,3849] := 10875645940/81;
H[11,3850] := 2962084666/27;
H[11,3851] := 11554082294/81;
H[11,3852] := 11636069710/81;
H[11,3853] := 18751682057/162;
H[11,3854] := 3122145218/27;
H[11,3855] := 9999686924/81;
H[11,3856] := 3379321952/27;
H[11,3857] := 8171947673/81;
H[11,3858] := 9992550988/81;
H[11,3859] := 10140286471/81;
H[11,3860] := 2838159032/27;
H[11,3861] := 16804032425/162;
H[11,3862] := 8481188042/81;
H[11,3863] := 19605749809/162;
H[11,3864] := 9852942187/81;
H[11,3865] := 8514441320/81;
H[11,3866] := 2838159032/27;
H[11,3867] := 8514441320/81;
H[11,3868] := 7851725581/81;
H[11,3869] := 11143674500/81;
H[11,3870] := 2632676690/27;
H[11,3871] := 19843283545/162;
H[11,3872] := 8448301588/81;
H[11,3873] := 22539350705/162;
H[11,3874] := 2619628180/27;
H[11,3875] := 7930895680/81;
H[11,3876] := 305041172/3;
H[11,3877] := 246058256/3;
H[11,3878] := 402143392/3;
H[11,3879] := 308694908/3;
H[11,3880] := 308694908/3;
H[11,3881] := 110064672;
H[11,3882] := 110064672;
H[11,3883] := 110914872;
H[11,3884] := 110064672;
H[11,3885] := 110064672;
H[11,3886] := 305041172/3;
H[11,3887] := 289068332/3;
H[11,3888] := 111426024;
H[11,3889] := 289068332/3;
H[11,3890] := 305041172/3;
H[11,3891] := 308694908/3;
H[11,3892] := 251779976/3;
H[11,3893] := 432729256/3;
H[11,3894] := 110914872;
H[11,3895] := 110914872;
H[11,3896] := 308694908/3;
H[11,3897] := 292905044/3;
H[11,3898] := 113197824;
H[11,3899] := 292905044/3;
H[11,3900] := 9417964165/81;
H[11,3901] := 235919313/2;
H[11,3902] := 9498640354/81;
H[11,3903] := 9498640354/81;
H[11,3904] := 18789922675/162;
H[11,3905] := 9417964165/81;
H[11,3906] := 215399481/2;
H[11,3907] := 301394068/3;
H[11,3908] := 215399481/2;
H[11,3909] := 241651619/3;
H[11,3910] := 721871083/6;
H[11,3911] := 358394611/3;
H[11,3912] := 108184207;
H[11,3913] := 326181844/3;
H[11,3914] := 2987436122/27;
H[11,3915] := 10287616808/81;
H[11,3916] := 577342795/6;
H[11,3917] := 305391451/3;
H[11,3918] := 333593276/3;
H[11,3919] := 718858067/6;
H[11,3920] := 223424063/2;
H[11,3921] := 290037530/3;
H[11,3922] := 628368083/6;
H[11,3923] := 528260087/6;
H[11,3924] := 5872475635/54;
H[11,3925] := 8356953352/81;
H[11,3926] := 16708762525/162;
H[11,3927] := 177482391/2;
H[11,3928] := 7751942345/81;
H[11,3929] := 9668136910/81;
H[11,3930] := 8902246997/81;
H[11,3931] := 706609471/6;
H[11,3932] := 3144458645/27;
H[11,3933] := 8038493044/81;
H[11,3934] := 8118116528/81;
H[11,3935] := 7989148891/81;
H[11,3936] := 8619991478/81;
H[11,3937] := 5765219011/54;
H[11,3938] := 19875801713/162;
H[11,3939] := 971091170/9;
H[11,3940] := 15310516213/162;
H[11,3941] := 17454758297/162;
H[11,3942] := 9341911396/81;
H[11,3943] := 8700016670/81;
H[11,3944] := 8041649764/81;
H[11,3945] := 1684496477/18;
H[11,3946] := 8221250122/81;
H[11,3947] := 4668791111/54;
H[11,3948] := 8662406386/81;
H[11,3949] := 17425441637/162;
H[11,3950] := 15247259077/162;
H[11,3951] := 13944774931/162;
H[11,3952] := 87290010;
H[11,3953] := 8226118688/81;
H[11,3954] := 7522714976/81;
H[11,3955] := 6334686601/54;
H[11,3956] := 8038493044/81;
H[11,3957] := 108184207;
H[11,3958] := 6473705666/81;
H[11,3959] := 8662406386/81;
H[11,3960] := 2735911310/27;
H[11,3961] := 8252055044/81;
H[11,3962] := 14190488825/162;
H[11,3963] := 15296314685/162;
H[11,3964] := 9452289814/81;
H[11,3965] := 17400203849/162;
H[11,3966] := 5872475635/54;
H[11,3967] := 8849913167/81;
H[11,3968] := 1703991389/18;
H[11,3969] := 2336455777/27;
H[11,3970] := 14205897607/162;
H[11,3971] := 5534160091/54;
H[11,3972] := 844333657/9;
H[11,3973] := 7131118897/81;
H[11,3974] := 5060313337/54;
H[11,3975] := 7023861161/81;
H[11,3976] := 22887873041/162;
H[11,3977] := 107178813;
H[11,3978] := 105759486;
H[11,3979] := 107178813;
H[11,3980] := 105759486;
H[11,3981] := 217392427/2;
H[11,3982] := 180196951/2;
H[11,3983] := 196242681/2;
H[11,3984] := 91316301;
H[11,3985] := 875240455/6;
H[11,3986] := 114724257;
H[11,3987] := 339444070/3;
H[11,3988] := 721871083/6;
H[11,3989] := 216016539/2;
H[11,3990] := 141991212;
H[11,3991] := 263430747/2;
H[11,3992] := 96993029;
H[11,3993] := 333593276/3;
H[11,3994] := 274197292/3;
H[11,3995] := 8573032676/81;
H[11,3996] := 7858769384/81;
H[11,3997] := 16316130263/162;
H[11,3998] := 2962084666/27;
H[11,3999] := 887535986/9;
H[11,4000] := 16124926037/162;
H[11,4001] := 8696818247/81;
H[11,4002] := 16832528633/162;
H[11,4003] := 21621210187/162;
H[11,4004] := 5108232475/54;
H[11,4005] := 7075940297/81;
H[11,4006] := 7093248559/81;
H[11,4007] := 8922326165/81;
H[11,4008] := 15359277893/162;
H[11,4009] := 2783090872/27;
H[11,4010] := 220369787/2;
H[11,4011] := 9016857166/81;
H[11,4012] := 8896458899/81;
H[11,4013] := 3196996532/27;
H[11,4014] := 6334686601/54;
H[11,4015] := 623037047/6;
H[11,4016] := 3196996532/27;
H[11,4017] := 11161262560/81;
H[11,4018] := 10374795866/81;
H[11,4019] := 18093702725/162;
H[11,4020] := 15663851131/162;
H[11,4021] := 8505241130/81;
H[11,4022] := 6334686601/54;
H[11,4023] := 9016857166/81;
H[11,4024] := 387807982/3;
H[11,4025] := 381787196/3;
H[11,4026] := 9062868674/81;
H[11,4027] := 8409938096/81;
H[11,4028] := 294575362/3;
H[11,4029] := 102988069;
H[11,4030] := 193770991/2;
H[11,4031] := 2893209091/27;
H[11,4032] := 603843257/6;
H[11,4033] := 5863028771/54;
H[11,4034] := 16131548905/162;
H[11,4035] := 16263564649/162;
H[11,4036] := 2913688336/27;
H[11,4037] := 17759323049/162;
H[11,4038] := 9528204662/81;
H[11,4039] := 9411889502/81;
H[11,4040] := 1819543597/18;
H[11,4041] := 8757539188/81;
H[11,4042] := 8047907818/81;
H[11,4043] := 260865509/3;
H[11,4044] := 15279983873/162;
H[11,4045] := 7628324489/81;
H[11,4046] := 16399314317/162;
H[11,4047] := 14075225783/162;
H[11,4048] := 9471861947/81;
H[11,4049] := 8342221181/81;
H[11,4050] := 16902557125/162;
H[11,4051] := 16902557125/162;
H[11,4052] := 8342221181/81;
H[11,4053] := 16832528633/162;
H[11,4054] := 7658276579/81;
H[11,4055] := 14326333015/162;
H[11,4056] := 617208031/6;
H[11,4057] := 7657575100/81;
H[11,4058] := 4803302521/54;
H[11,4059] := 17769418969/162;
H[11,4060] := 8700016670/81;
H[11,4061] := 8356953352/81;
H[11,4062] := 2987436122/27;
H[11,4063] := 15652526051/162;
H[11,4064] := 5497065599/54;
H[11,4065] := 7858769384/81;
H[11,4066] := 388187836/3;
H[11,4067] := 10287616808/81;
H[11,4068] := 7639868632/81;
H[11,4069] := 2543630636/27;
H[11,4070] := 7745016920/81;
H[11,4071] := 7531668212/81;
H[11,4072] := 493424611/6;
H[11,4073] := 7773042163/81;
H[11,4074] := 7568568328/81;
H[11,4075] := 7741983737/81;
H[11,4076] := 8269526800/81;
H[11,4077] := 8375056870/81;
H[11,4078] := 8871046598/81;
H[11,4079] := 856133558/9;
H[11,4080] := 3877736708/27;
H[11,4081] := 7730968871/54;
H[11,4082] := 8896458899/81;
H[11,4083] := 381787196/3;
H[11,4084] := 577823155/6;
H[11,4085] := 721270655/6;
H[11,4086] := 9074422028/81;
H[11,4087] := 220369787/2;
H[11,4088] := 435428314/3;
H[11,4089] := 90333818;
H[11,4090] := 235919313/2;
H[11,4091] := 193770991/2;
H[11,4092] := 224597553/2;
H[11,4093] := 105474673;
H[11,4094] := 623037047/6;
H[11,4095] := 577823155/6;
H[11,4096] := 11737667657/81;
H[11,4097] := 15663851131/162;
H[11,4098] := 8505241130/81;
H[11,4099] := 18093702725/162;
H[11,4100] := 1020847516/9;
H[11,4101] := 1028974574/9;
H[11,4102] := 18682391249/162;
H[11,4103] := 9255552379/81;
H[11,4104] := 10529696546/81;
H[11,4105] := 887535986/9;
H[11,4106] := 231450040/3;
H[11,4107] := 1020847516/9;
H[11,4108] := 8020510231/81;
H[11,4109] := 2495525831/27;
H[11,4110] := 6862712827/81;
H[11,4111] := 6828068930/81;
H[11,4112] := 8041834549/81;
H[11,4113] := 2460992459/27;
H[11,4114] := 399572929/3;
H[11,4115] := 428291924/3;
H[11,4116] := 9255552379/81;
H[11,4117] := 1028974574/9;
H[11,4118] := 18682391249/162;
H[11,4119] := 9898273384/81;
H[11,4120] := 6653630111/54;
H[11,4121] := 9898273384/81;
H[11,4122] := 10558901840/81;
H[11,4123] := 393958915/3;
H[11,4124] := 11523449569/81;
H[11,4125] := 18743383901/162;
H[11,4126] := 10529696546/81;
H[11,4127] := 3385371052/27;
H[11,4128] := 20140043909/162;
H[11,4129] := 8221469516/81;
H[11,4130] := 2540010016/27;
H[11,4131] := 15324155609/162;
H[11,4132] := 8182142375/81;
H[11,4133] := 8519268968/81;
H[11,4134] := 953509382/9;
H[11,4135] := 9188366260/81;
H[11,4136] := 9704188384/81;
H[11,4137] := 8464923817/81;
H[11,4138] := 6866311708/81;
H[11,4139] := 7422233618/81;
H[11,4140] := 6727649404/81;
H[11,4141] := 6127603543/54;
H[11,4142] := 8006348128/81;
H[11,4143] := 2506575476/27;
H[11,4144] := 7927007950/81;
H[11,4145] := 7414181734/81;
H[11,4146] := 372550022/3;
H[11,4147] := 9870249716/81;
H[11,4148] := 6856320458/81;
H[11,4149] := 14678287307/162;
H[11,4150] := 6353036581/81;
H[11,4151] := 7477919683/81;
H[11,4152] := 14614834333/162;
H[11,4153] := 3385974118/27;
H[11,4154] := 3362440561/27;
H[11,4155] := 21532639805/162;
H[11,4156] := 10802867981/81;
H[11,4157] := 10767332659/81;
H[11,4158] := 7590777458/81;
H[11,4159] := 8941014718/81;
H[11,4160] := 8226376072/81;
H[11,4161] := 8221469516/81;
H[11,4162] := 9506720311/81;
H[11,4163] := 16363691315/162;
H[11,4164] := 6339102431/54;
H[11,4165] := 8857401931/81;
H[11,4166] := 15324155609/162;
H[11,4167] := 15042085745/162;
H[11,4168] := 9650832826/81;
H[11,4169] := 9543095342/81;
H[11,4170] := 7026761311/81;
H[11,4171] := 16293793133/162;
H[11,4172] := 16363691315/162;
H[11,4173] := 16293793133/162;
H[11,4174] := 6843948871/54;
H[11,4175] := 2540010016/27;
H[11,4176] := 18743383901/162;
H[11,4177] := 310601824/3;
H[11,4178] := 402143392/3;
H[11,4179] := 384334214/3;
H[11,4180] := 119572702;
H[11,4181] := 330458107/3;
H[11,4182] := 10258947418/81;
H[11,4183] := 9679745335/81;
H[11,4184] := 9518841376/81;
H[11,4185] := 9382607287/81;
H[11,4186] := 9315106742/81;
H[11,4187] := 18553193369/162;
H[11,4188] := 8079263314/81;
H[11,4189] := 8079263314/81;
H[11,4190] := 326181844/3;
H[11,4191] := 6511846244/81;
H[11,4192] := 326666392/3;
H[11,4193] := 2928216212/27;
H[11,4194] := 3392337799/27;
H[11,4195] := 7639126403/81;
H[11,4196] := 905506834/9;
H[11,4197] := 8897876372/81;
H[11,4198] := 3215150204/27;
H[11,4199] := 8989452860/81;
H[11,4200] := 7774617832/81;
H[11,4201] := 8388633794/81;
H[11,4202] := 2349913522/27;
H[11,4203] := 8641684024/81;
H[11,4204] := 8154662276/81;
H[11,4205] := 5445288811/54;
H[11,4206] := 14085883913/162;
H[11,4207] := 7594931453/81;
H[11,4208] := 6329157923/54;
H[11,4209] := 17610583921/162;
H[11,4210] := 7965998708/81;
H[11,4211] := 7903485812/81;
H[11,4212] := 8526061972/81;
H[11,4213] := 8641684024/81;
H[11,4214] := 17379640255/162;
H[11,4215] := 2482992088/27;
H[11,4216] := 6867809687/81;
H[11,4217] := 2308136038/27;
H[11,4218] := 8071523152/81;
H[11,4219] := 91861336;
H[11,4220] := 6894798538/81;
H[11,4221] := 14762392199/162;
H[11,4222] := 6846241348/81;
H[11,4223] := 109655232;
H[11,4224] := 204655047/2;
H[11,4225] := 655056269/6;
H[11,4226] := 17556021985/162;
H[11,4227] := 200630681/2;
H[11,4228] := 653868863/6;
H[11,4229] := 103240710;
H[11,4230] := 119432274;
H[11,4231] := 118683858;
H[11,4232] := 286596238/3;
H[11,4233] := 262151588/3;
H[11,4234] := 265441504/3;
H[11,4235] := 103289568;
H[11,4236] := 7761187712/81;
H[11,4237] := 126243078;
H[11,4238] := 8910269102/81;
H[11,4239] := 8961129326/81;
H[11,4240] := 118367136;
H[11,4241] := 285836470/3;
H[11,4242] := 2830401656/27;
H[11,4243] := 2820748922/27;
H[11,4244] := 2794679290/27;
H[11,4245] := 2830401656/27;
H[11,4246] := 2794679290/27;
H[11,4247] := 2820748922/27;
H[11,4248] := 2401589318/27;
H[11,4249] := 7847006537/81;
H[11,4250] := 7332504070/81;
H[11,4251] := 7761187712/81;
H[11,4252] := 9125378426/81;
H[11,4253] := 111532806;
H[11,4254] := 358394611/3;
H[11,4255] := 317815105/3;
H[11,4256] := 139298232;
H[11,4257] := 388566031/3;
H[11,4258] := 14226681199/162;
H[11,4259] := 15393742361/162;
H[11,4260] := 332998987/3;
H[11,4261] := 8897876372/81;
H[11,4262] := 14486597131/162;
H[11,4263] := 5580696679/54;
H[11,4264] := 7693792910/81;
H[11,4265] := 655056269/6;
H[11,4266] := 706609471/6;
H[11,4267] := 88667464;
H[11,4268] := 407046062/3;
H[11,4269] := 327171982/3;
H[11,4270] := 7966613660/81;
H[11,4271] := 2670867256/27;
H[11,4272] := 320010173/3;
H[11,4273] := 8811182690/81;
H[11,4274] := 2555537614/27;
H[11,4275] := 8298762776/81;
H[11,4276] := 320582524/3;
H[11,4277] := 116102830;
H[11,4278] := 9286744285/81;
H[11,4279] := 135728076;
H[11,4280] := 133320918;
H[11,4281] := 127382142;
H[11,4282] := 126243078;
H[11,4283] := 331254778/3;
H[11,4284] := 307509376/3;
H[11,4285] := 96027282;
H[11,4286] := 8196318964/81;
H[11,4287] := 7647722650/81;
H[11,4288] := 7970887136/81;
H[11,4289] := 8599604584/81;
H[11,4290] := 7868519512/81;
H[11,4291] := 2517128474/27;
H[11,4292] := 2530975861/27;
H[11,4293] := 2481872284/27;
H[11,4294] := 80517360;
H[11,4295] := 15071582839/162;
H[11,4296] := 8158649660/81;
H[11,4297] := 8226149317/81;
H[11,4298] := 8786268356/81;
H[11,4299] := 847005998/9;
H[11,4300] := 10928995888/81;
H[11,4301] := 10857087203/81;
H[11,4302] := 18906102013/162;
H[11,4303] := 19065576089/162;
H[11,4304] := 19003051517/162;
H[11,4305] := 3190349173/27;
H[11,4306] := 16139524079/162;
H[11,4307] := 16139524079/162;
H[11,4308] := 6533635646/81;
H[11,4309] := 15844399759/162;
H[11,4310] := 7989814916/81;
H[11,4311] := 8810514896/81;
H[11,4312] := 8593812028/81;
H[11,4313] := 989011054/9;
H[11,4314] := 2772478481/27;
H[11,4315] := 5105031625/54;
H[11,4316] := 21749804815/162;
H[11,4317] := 15571096237/162;
H[11,4318] := 7829054101/81;
H[11,4319] := 1790450557/18;
H[11,4320] := 8558183194/81;
H[11,4321] := 16910706809/162;
H[11,4322] := 17017092697/162;
H[11,4323] := 7621486271/81;
H[11,4324] := 7976759345/81;
H[11,4325] := 14815217959/162;
H[11,4326] := 8199330734/81;
H[11,4327] := 13968481811/162;
H[11,4328] := 7090372411/81;
H[11,4329] := 15571096237/162;
H[11,4330] := 15844399759/162;
H[11,4331] := 6192481708/81;
H[11,4332] := 7888258925/81;
H[11,4333] := 7540491850/81;
H[11,4334] := 13826781149/162;
H[11,4335] := 13664079103/162;
H[11,4336] := 8011853290/81;
H[11,4337] := 14571008803/162;
H[11,4338] := 8068032040/81;
H[11,4339] := 6952631207/81;
H[11,4340] := 1045360306/9;
H[11,4341] := 9235970134/81;
H[11,4342] := 18399708727/162;
H[11,4343] := 9645217624/81;
H[11,4344] := 119458231;
H[11,4345] := 1037117917/9;
H[11,4346] := 9339079448/81;
H[11,4347] := 18554129329/162;
H[11,4348] := 9271944047/81;
H[11,4349] := 9295053746/81;
H[11,4350] := 3094208704/27;
H[11,4351] := 9103672736/81;
H[11,4352] := 20360971483/162;
H[11,4353] := 10215637609/81;
H[11,4354] := 20519535553/162;
H[11,4355] := 10298044444/81;
H[11,4356] := 21143593285/162;
H[11,4357] := 10783571237/81;
H[11,4358] := 11570752862/81;
H[11,4359] := 10601908724/81;
H[11,4360] := 10847548349/81;
H[11,4361] := 8677526500/81;
H[11,4362] := 8741270902/81;
H[11,4363] := 8161139014/81;
H[11,4364] := 8741270902/81;
H[11,4365] := 8677526500/81;
H[11,4366] := 8161139014/81;
H[11,4367] := 16139524079/162;
H[11,4368] := 8741270902/81;
H[11,4369] := 8760689624/81;
H[11,4370] := 8893424240/81;
H[11,4371] := 8677526500/81;
H[11,4372] := 7584113413/81;
H[11,4373] := 16139524079/162;
H[11,4374] := 8741270902/81;
H[11,4375] := 7679906248/81;
H[11,4376] := 7679906248/81;
H[11,4377] := 7584113413/81;
H[11,4378] := 7965998708/81;
H[11,4379] := 8585223700/81;
H[11,4380] := 8085781076/81;
H[11,4381] := 327171982/3;
H[11,4382] := 17556021985/162;
H[11,4383] := 5491951471/54;
H[11,4384] := 6992679470/81;
H[11,4385] := 15275099723/162;
H[11,4386] := 14162822789/162;
H[11,4387] := 7536159499/81;
H[11,4388] := 2934914924/27;
H[11,4389] := 3138181516/27;
H[11,4390] := 3110489284/27;
H[11,4391] := 10375542478/81;
H[11,4392] := 3392337799/27;
H[11,4393] := 17726094725/162;
H[11,4394] := 7762965343/81;
H[11,4395] := 5456240999/54;
H[11,4396] := 2598285757/27;
H[11,4397] := 16502102707/162;
H[11,4398] := 8108545217/81;
H[11,4399] := 8650126676/81;
H[11,4400] := 7975643435/81;
H[11,4401] := 15084146705/162;
H[11,4402] := 15362427289/162;
H[11,4403] := 15349012909/162;
H[11,4404] := 8339384477/81;
H[11,4405] := 857628299/9;
H[11,4406] := 2204745764/27;
H[11,4407] := 14950572325/162;
H[11,4408] := 17695072981/162;
H[11,4409] := 16496456767/162;
H[11,4410] := 2609441711/27;
H[11,4411] := 935852698/9;
H[11,4412] := 7979737100/81;
H[11,4413] := 7901943394/81;
H[11,4414] := 16905676285/162;
H[11,4415] := 5748486943/54;
H[11,4416] := 9478570922/81;
H[11,4417] := 8574491852/81;
H[11,4418] := 8859182227/81;
H[11,4419] := 20141010569/162;
H[11,4420] := 8221731370/81;
H[11,4421] := 7972746086/81;
H[11,4422] := 1675530749/18;
H[11,4423] := 2316941401/27;
H[11,4424] := 6802107344/81;
H[11,4425] := 7380776815/81;
H[11,4426] := 6864926086/81;
H[11,4427] := 2873601224/27;
H[11,4428] := 2448164996/27;
H[11,4429] := 7988677168/81;
H[11,4430] := 17400179005/162;
H[11,4431] := 846575485/9;
H[11,4432] := 316212749/3;
H[11,4433] := 9249624328/81;
H[11,4434] := 8718953740/81;
H[11,4435] := 9169989497/81;
H[11,4436] := 10160633354/81;
H[11,4437] := 11025112598/81;
H[11,4438] := 20141010569/162;
H[11,4439] := 20556623555/162;
H[11,4440] := 8916180164/81;
H[11,4441] := 8793507052/81;
H[11,4442] := 21205509563/162;
H[11,4443] := 15073810631/162;
H[11,4444] := 8084599919/81;
H[11,4445] := 15337221761/162;
H[11,4446] := 9457466468/81;
H[11,4447] := 16310900713/162;
H[11,4448] := 5880750139/54;
H[11,4449] := 3144458645/27;
H[11,4450] := 16757509175/162;
H[11,4451] := 1745306675/18;
H[11,4452] := 7858661191/81;
H[11,4453] := 16965639193/162;
H[11,4454] := 8574491852/81;
H[11,4455] := 8458832282/81;
H[11,4456] := 9153828064/81;
H[11,4457] := 2832146330/27;
H[11,4458] := 3014757148/27;
H[11,4459] := 7897340896/81;
H[11,4460] := 7763181484/81;
H[11,4461] := 7501839316/81;
H[11,4462] := 8126243636/81;
H[11,4463] := 7415778766/81;
H[11,4464] := 16134183749/162;
H[11,4465] := 2467824166/27;
H[11,4466] := 828333368/9;
H[11,4467] := 7996371038/81;
H[11,4468] := 15095996113/162;
H[11,4469] := 10061202832/81;
H[11,4470] := 19875801713/162;
H[11,4471] := 7482170360/81;
H[11,4472] := 7377915046/81;
H[11,4473] := 12860930161/162;
H[11,4474] := 2494959107/27;
H[11,4475] := 14693943929/162;
H[11,4476] := 8135898224/81;
H[11,4477] := 2888990726/27;
H[11,4478] := 8140994674/81;
H[11,4479] := 2840191054/27;
H[11,4480] := 8199330734/81;
H[11,4481] := 15134199781/162;
H[11,4482] := 2471807456/27;
H[11,4483] := 15854370041/162;
H[11,4484] := 2351527669/27;
H[11,4485] := 17400179005/162;
H[11,4486] := 2501601583/27;
H[11,4487] := 7316789734/81;
H[11,4488] := 8126243636/81;
H[11,4489] := 5307964991/54;
H[11,4490] := 13965535777/162;
H[11,4491] := 6318873343/54;
H[11,4492] := 3198662774/27;
H[11,4493] := 18952263371/162;
H[11,4494] := 19177126285/162;
H[11,4495] := 21621210187/162;
H[11,4496] := 380393642/3;
H[11,4497] := 10243958198/81;
H[11,4498] := 378784697/3;
H[11,4499] := 10123257521/81;
H[11,4500] := 8040968662/81;
H[11,4501] := 8171723726/81;
H[11,4502] := 20314705673/162;
H[11,4503] := 8034153310/81;
H[11,4504] := 15220876333/162;
H[11,4505] := 16128973889/162;
H[11,4506] := 94765640;
H[11,4507] := 10312598944/81;
H[11,4508] := 3423778586/27;
H[11,4509] := 16348611637/162;
H[11,4510] := 15351865217/162;
H[11,4511] := 7685436706/81;
H[11,4512] := 8073884389/81;
H[11,4513] := 7615183855/81;
H[11,4514] := 8552949164/81;
H[11,4515] := 8741055916/81;
H[11,4516] := 9416186870/81;
H[11,4517] := 17120027573/162;
H[11,4518] := 5876099843/54;
H[11,4519] := 9497574176/81;
H[11,4520] := 18709812113/162;
H[11,4521] := 3141066149/27;
H[11,4522] := 20146614997/162;
H[11,4523] := 17547182597/162;
H[11,4524] := 17689126193/162;
H[11,4525] := 5854875961/54;
H[11,4526] := 6776806657/81;
H[11,4527] := 7357907900/81;
H[11,4528] := 2280135377/27;
H[11,4529] := 7426651474/81;
H[11,4530] := 13470823693/162;
H[11,4531] := 7323577486/81;
H[11,4532] := 2686190276/27;
H[11,4533] := 7485985636/81;
H[11,4534] := 372722548/3;
H[11,4535] := 1089486902/9;
H[11,4536] := 2258364362/27;
H[11,4537] := 14995827905/162;
H[11,4538] := 6387780355/81;
H[11,4539] := 14503888555/162;
H[11,4540] := 7394185813/81;
H[11,4541] := 5412832739/54;
H[11,4542] := 8093969581/81;
H[11,4543] := 4992071791/54;
H[11,4544] := 124817914;
H[11,4545] := 19693141849/162;
H[11,4546] := 13699811281/162;
H[11,4547] := 6933515195/81;
H[11,4548] := 7538210566/81;
H[11,4549] := 6396905668/81;
H[11,4550] := 7258693612/81;
H[11,4551] := 14880275185/162;
H[11,4552] := 1659602291/18;
H[11,4553] := 5395894867/54;
H[11,4554] := 8127119003/81;
H[11,4555] := 4472077045/54;
H[11,4556] := 3314821636/27;
H[11,4557] := 20102170561/162;
H[11,4558] := 21768676957/162;
H[11,4559] := 10736331443/81;
H[11,4560] := 7497346145/81;
H[11,4561] := 8734649912/81;
H[11,4562] := 7372367807/81;
H[11,4563] := 8678503430/81;
H[11,4564] := 16070158799/162;
H[11,4565] := 8057234752/81;
H[11,4566] := 8150604172/81;
H[11,4567] := 7473036107/81;
H[11,4568] := 294638351/3;
H[11,4569] := 99146453;
H[11,4570] := 16513003597/162;
H[11,4571] := 7516724807/81;
H[11,4572] := 14100216385/162;
H[11,4573] := 16120469257/162;
H[11,4574] := 16446908203/162;
H[11,4575] := 16230388741/162;
H[11,4576] := 14943598897/162;
H[11,4577] := 9379222348/81;
H[11,4578] := 9453502295/81;
H[11,4579] := 8161139014/81;
H[11,4580] := 6676762280/81;
H[11,4581] := 264353408/3;
H[11,4582] := 7639125700/81;
H[11,4583] := 7062333110/81;
H[11,4584] := 18412398761/162;
H[11,4585] := 217392427/2;
H[11,4586] := 6457774699/81;
H[11,4587] := 17537789357/162;
H[11,4588] := 2893209091/27;
H[11,4589] := 2909278205/27;
H[11,4590] := 7421951588/81;
H[11,4591] := 4560324857/54;
H[11,4592] := 2300384326/27;
H[11,4593] := 8046760519/81;
H[11,4594] := 7415663300/81;
H[11,4595] := 13738753939/162;
H[11,4596] := 1641389887/18;
H[11,4597] := 6852615248/81;
H[11,4598] := 10645624337/81;
H[11,4599] := 7596436928/81;
H[11,4600] := 8738315858/81;
H[11,4601] := 8225184305/81;
H[11,4602] := 8091367426/81;
H[11,4603] := 7471124087/81;
H[11,4604] := 7560061078/81;
H[11,4605] := 1812523609/18;
H[11,4606] := 8721184421/81;
H[11,4607] := 7966613660/81;
H[11,4608] := 16131548905/162;
H[11,4609] := 6294748319/81;
H[11,4610] := 14791338001/162;
H[11,4611] := 101239173;
H[11,4612] := 2360074504/27;
H[11,4613] := 10030483057/81;
H[11,4614] := 10130038807/81;
H[11,4615] := 11035143668/81;
H[11,4616] := 2513160239/27;
H[11,4617] := 8779426126/81;
H[11,4618] := 7411668868/81;
H[11,4619] := 8715696566/81;
H[11,4620] := 2694012206/27;
H[11,4621] := 8136341380/81;
H[11,4622] := 7516884250/81;
H[11,4623] := 5336114155/54;
H[11,4624] := 2700173830/27;
H[11,4625] := 309466454/3;
H[11,4626] := 15093052717/162;
H[11,4627] := 200059779/2;
H[11,4628] := 617015201/6;
H[11,4629] := 2515350982/27;
H[11,4630] := 9522645628/81;
H[11,4631] := 8148635177/81;
H[11,4632] := 9386067833/81;
H[11,4633] := 10418129293/81;
H[11,4634] := 7774514756/81;
H[11,4635] := 8414914982/81;
H[11,4636] := 865239581/9;
H[11,4637] := 879022906/9;
H[11,4638] := 1745306675/18;
H[11,4639] := 15826401581/162;
H[11,4640] := 4457304925/54;
H[11,4641] := 7290156893/81;
H[11,4642] := 13428509047/162;
H[11,4643] := 2416790072/27;
H[11,4644] := 8959976225/81;
H[11,4645] := 9771341369/81;
H[11,4646] := 7780961716/81;
H[11,4647] := 6656850332/81;
H[11,4648] := 5202056285/54;
H[11,4649] := 7294251667/81;
H[11,4650] := 6672281504/81;
H[11,4651] := 6749234225/81;
H[11,4652] := 6192646594/81;
H[11,4653] := 7320784829/81;
H[11,4654] := 6707069600/81;
H[11,4655] := 8994342521/81;
H[11,4656] := 8024251888/81;
H[11,4657] := 6728491658/81;
H[11,4658] := 8519268968/81;
H[11,4659] := 7872415466/81;
H[11,4660] := 2238494825/27;
H[11,4661] := 3257311103/27;
H[11,4662] := 806213074/9;
H[11,4663] := 14322069109/162;
H[11,4664] := 7882378040/81;
H[11,4665] := 287734870/3;
H[11,4666] := 93304583;
H[11,4667] := 308694908/3;
H[11,4668] := 308694908/3;
H[11,4669] := 228448088/3;
H[11,4670] := 305041172/3;
H[11,4671] := 9895662938/81;
H[11,4672] := 9895662938/81;
H[11,4673] := 89448241;
H[11,4674] := 8445942839/81;
H[11,4675] := 18106522181/162;
H[11,4676] := 18106522181/162;
H[11,4677] := 8445942839/81;
H[11,4678] := 14565994843/162;
H[11,4679] := 857244521/9;
H[11,4680] := 13127603981/162;
H[11,4681] := 690550579/6;
H[11,4682] := 106420783;
H[11,4683] := 591028129/6;
H[11,4684] := 246420017/3;
H[11,4685] := 558549545/6;
H[11,4686] := 690550579/6;
H[11,4687] := 106420783;
H[11,4688] := 690550579/6;
H[11,4689] := 106420783;
H[11,4690] := 591028129/6;
H[11,4691] := 246420017/3;
H[11,4692] := 558549545/6;
H[11,4693] := 690550579/6;
H[11,4694] := 106420783;
H[11,4695] := 93304583;
H[11,4696] := 93304583;
H[11,4697] := 287734870/3;
H[11,4698] := 7252640861/81;
H[11,4699] := 14249128463/162;
H[11,4700] := 14249128463/162;
H[11,4701] := 7252640861/81;
H[11,4702] := 9477936400/81;
H[11,4703] := 9477936400/81;
H[11,4704] := 2350347776/27;
H[11,4705] := 8241475850/81;
H[11,4706] := 8840518558/81;
H[11,4707] := 8840518558/81;
H[11,4708] := 8241475850/81;
H[11,4709] := 7185456848/81;
H[11,4710] := 15220949929/162;
H[11,4711] := 4315800067/54;
H[11,4712] := 8840518558/81;
H[11,4713] := 8241475850/81;
H[11,4714] := 15220949929/162;
H[11,4715] := 4315800067/54;
H[11,4716] := 7185456848/81;
H[11,4717] := 8840518558/81;
H[11,4718] := 8241475850/81;
H[11,4719] := 305041172/3;
H[11,4720] := 308694908/3;
H[11,4721] := 228448088/3;
H[11,4722] := 14249128463/162;
H[11,4723] := 14249128463/162;
H[11,4724] := 7252640861/81;
H[11,4725] := 857244521/9;
H[11,4726] := 13127603981/162;
H[11,4727] := 18106522181/162;
H[11,4728] := 8445942839/81;
H[11,4729] := 14565994843/162;
H[11,4730] := 8445942839/81;
H[11,4731] := 18106522181/162;
H[11,4732] := 305041172/3;
H[11,4733] := 308694908/3;
H[11,4734] := 228448088/3;
H[11,4735] := 270129272/3;
H[11,4736] := 270129272/3;
H[11,4737] := 267361912/3;
H[11,4738] := 562449553/6;
H[11,4739] := 562449553/6;
H[11,4740] := 225315931/3;
H[11,4741] := 301394068/3;
H[11,4742] := 307509376/3;
H[11,4743] := 118683858;
H[11,4744] := 262151588/3;
H[11,4745] := 286596238/3;
H[11,4746] := 101493273;
H[11,4747] := 111532806;
H[11,4748] := 103025227;
H[11,4749] := 266796569/3;
H[11,4750] := 7697753480/81;
H[11,4751] := 6580026704/81;
H[11,4752] := 102657108;
H[11,4753] := 7562527760/81;
H[11,4754] := 285836470/3;
H[11,4755] := 240267578/3;
H[11,4756] := 7177392956/81;
H[11,4757] := 8961129326/81;
H[11,4758] := 311857345/3;
H[11,4759] := 102657108;
H[11,4760] := 286596238/3;
H[11,4761] := 7562527760/81;
H[11,4762] := 101493273;
H[11,4763] := 307509376/3;
H[11,4764] := 111532806;
H[11,4765] := 285836470/3;
H[11,4766] := 118683858;
H[11,4767] := 103025227;
H[11,4768] := 311857345/3;
H[11,4769] := 8961129326/81;
H[11,4770] := 7177392956/81;
H[11,4771] := 262151588/3;
H[11,4772] := 240267578/3;
H[11,4773] := 6580026704/81;
H[11,4774] := 7697753480/81;
H[11,4775] := 266796569/3;
H[11,4776] := 333593276/3;
H[11,4777] := 250099408/3;
H[11,4778] := 333593276/3;
H[11,4779] := 103240710;
H[11,4780] := 311394776/3;
H[11,4781] := 265109876/3;
H[11,4782] := 98022946;
H[11,4783] := 129689490;
H[11,4784] := 121394452;
H[11,4785] := 102657108;
H[11,4786] := 103240710;
H[11,4787] := 262137016/3;
H[11,4788] := 242969372/3;
H[11,4789] := 82635162;
H[11,4790] := 96027282;
H[11,4791] := 89003604;
H[11,4792] := 242969372/3;
H[11,4793] := 265109876/3;
H[11,4794] := 250099408/3;
H[11,4795] := 7754189060/81;
H[11,4796] := 7691075422/81;
H[11,4797] := 7650946358/81;
H[11,4798] := 7754189060/81;
H[11,4799] := 7650946358/81;
H[11,4800] := 7691075422/81;
H[11,4801] := 109655232;
H[11,4802] := 103289568;
H[11,4803] := 8057964004/81;
H[11,4804] := 8825065210/81;
H[11,4805] := 327171982/3;
H[11,4806] := 362061148/3;
H[11,4807] := 2767191802/27;
H[11,4808] := 10287616808/81;
H[11,4809] := 9017968436/81;
H[11,4810] := 9061150474/81;
H[11,4811] := 3188534956/27;
H[11,4812] := 7703903254/81;
H[11,4813] := 7656730838/81;
H[11,4814] := 7032350074/81;
H[11,4815] := 7197365327/81;
H[11,4816] := 2786438501/27;
H[11,4817] := 7832211164/81;
H[11,4818] := 109655232;
H[11,4819] := 380889518/3;
H[11,4820] := 267361912/3;
H[11,4821] := 7163810902/81;
H[11,4822] := 8228538802/81;
H[11,4823] := 7831413544/81;
H[11,4824] := 7595072002/81;
H[11,4825] := 7013087920/81;
H[11,4826] := 118367136;
H[11,4827] := 89003604;
H[11,4828] := 286596238/3;
H[11,4829] := 307509376/3;
H[11,4830] := 7397309156/81;
H[11,4831] := 15275099723/162;
H[11,4832] := 14691124325/162;
H[11,4833] := 16276522213/162;
H[11,4834] := 16125471293/162;
H[11,4835] := 3081353654/27;
H[11,4836] := 305856536/3;
H[11,4837] := 6980926978/81;
H[11,4838] := 8043641374/81;
H[11,4839] := 964787558/9;
H[11,4840] := 8115866564/81;
H[11,4841] := 7562667184/81;
H[11,4842] := 2333763856/27;
H[11,4843] := 7534172180/81;
H[11,4844] := 6397338016/81;
H[11,4845] := 8115866564/81;
H[11,4846] := 8093491580/81;
H[11,4847] := 14101528613/162;
H[11,4848] := 6403290328/81;
H[11,4849] := 4399482977/54;
H[11,4850] := 15496857145/162;
H[11,4851] := 7114376896/81;
H[11,4852] := 7397309156/81;
H[11,4853] := 8038493044/81;
H[11,4854] := 5847106312/81;
H[11,4855] := 728923714/9;
H[11,4856] := 6980362681/81;
H[11,4857] := 6579907462/81;
H[11,4858] := 6992679470/81;
H[11,4859] := 2103943162/27;
H[11,4860] := 101493273;
H[11,4861] := 300782876/3;
H[11,4862] := 6495370792/81;
H[11,4863] := 7018463030/81;
H[11,4864] := 7611892664/81;
H[11,4865] := 7443314660/81;
H[11,4866] := 7517557856/81;
H[11,4867] := 8140996847/81;
H[11,4868] := 273783128/3;
H[11,4869] := 99808560;
H[11,4870] := 263194852/3;
H[11,4871] := 257751076/3;
H[11,4872] := 86844759;
H[11,4873] := 6961130516/81;
H[11,4874] := 73674186;
H[11,4875] := 10789710910/81;
H[11,4876] := 5880602137/54;
H[11,4877] := 17623316435/162;
H[11,4878] := 845851078/9;
H[11,4879] := 133837956;
H[11,4880] := 8894016614/81;
H[11,4881] := 94587696;
H[11,4882] := 9389710352/81;
H[11,4883] := 2891046148/27;
H[11,4884] := 8143693268/81;
H[11,4885] := 1108479472/9;
H[11,4886] := 6286972519/54;
H[11,4887] := 17439973433/162;
H[11,4888] := 18931966273/162;
H[11,4889] := 647859041/6;
H[11,4890] := 8181204919/81;
H[11,4891] := 125117784;
H[11,4892] := 10124676020/81;
H[11,4893] := 1096564928/9;
H[11,4894] := 823445408/9;
H[11,4895] := 251779976/3;
H[11,4896] := 110914872;
H[11,4897] := 110064672;
H[11,4898] := 110064672;
H[11,4899] := 110914872;
H[11,4900] := 110914872;
H[11,4901] := 292905044/3;
H[11,4902] := 113197824;
H[11,4903] := 292905044/3;
H[11,4904] := 110064672;
H[11,4905] := 110064672;
H[11,4906] := 289068332/3;
H[11,4907] := 111426024;
H[11,4908] := 289068332/3;
H[11,4909] := 246058256/3;
H[11,4910] := 15275099723/162;
H[11,4911] := 103289568;
H[11,4912] := 7443314660/81;
H[11,4913] := 7517557856/81;
H[11,4914] := 8140996847/81;
H[11,4915] := 7754189060/81;
H[11,4916] := 6980362681/81;
H[11,4917] := 728923714/9;
H[11,4918] := 6579907462/81;
H[11,4919] := 8228538802/81;
H[11,4920] := 7163810902/81;
H[11,4921] := 7831413544/81;
H[11,4922] := 8825065210/81;
H[11,4923] := 8057964004/81;
H[11,4924] := 327171982/3;
H[11,4925] := 362061148/3;
H[11,4926] := 2767191802/27;
H[11,4927] := 2786438501/27;
H[11,4928] := 7832211164/81;
H[11,4929] := 7197365327/81;
H[11,4930] := 7656730838/81;
H[11,4931] := 7032350074/81;
H[11,4932] := 3188534956/27;
H[11,4933] := 7703903254/81;
H[11,4934] := 9061150474/81;
H[11,4935] := 10287616808/81;
H[11,4936] := 9017968436/81;
H[11,4937] := 16276522213/162;
H[11,4938] := 14691124325/162;
H[11,4939] := 16125471293/162;
H[11,4940] := 3081353654/27;
H[11,4941] := 305856536/3;
H[11,4942] := 6980926978/81;
H[11,4943] := 8093491580/81;
H[11,4944] := 8115866564/81;
H[11,4945] := 15496857145/162;
H[11,4946] := 7114376896/81;
H[11,4947] := 4399482977/54;
H[11,4948] := 14101528613/162;
H[11,4949] := 6403290328/81;
H[11,4950] := 964787558/9;
H[11,4951] := 8043641374/81;
H[11,4952] := 7534172180/81;
H[11,4953] := 6397338016/81;
H[11,4954] := 2333763856/27;
H[11,4955] := 8115866564/81;
H[11,4956] := 7562667184/81;
H[11,4957] := 99808560;
H[11,4958] := 273783128/3;
H[11,4959] := 263194852/3;
H[11,4960] := 257751076/3;
H[11,4961] := 86844759;
H[11,4962] := 6961130516/81;
H[11,4963] := 73674186;
H[11,4964] := 7691075422/81;
H[11,4965] := 7650946358/81;
H[11,4966] := 7650946358/81;
H[11,4967] := 7691075422/81;
H[11,4968] := 7754189060/81;
H[11,4969] := 6992679470/81;
H[11,4970] := 2103943162/27;
H[11,4971] := 7611892664/81;
H[11,4972] := 7018463030/81;
H[11,4973] := 6495370792/81;
H[11,4974] := 300782876/3;
H[11,4975] := 101493273;
H[11,4976] := 7595072002/81;
H[11,4977] := 7013087920/81;
H[11,4978] := 307509376/3;
H[11,4979] := 286596238/3;
H[11,4980] := 89003604;
H[11,4981] := 118367136;
H[11,4982] := 118683858;
H[11,4983] := 109655232;
H[11,4984] := 380889518/3;
H[11,4985] := 267361912/3;
H[11,4986] := 7397309156/81;
H[11,4987] := 8038493044/81;
H[11,4988] := 5847106312/81;
H[11,4989] := 721871083/6;
H[11,4990] := 91316301;
H[11,4991] := 8902246997/81;
H[11,4992] := 339444070/3;
H[11,4993] := 9668136910/81;
H[11,4994] := 114724257;
H[11,4995] := 263430747/2;
H[11,4996] := 141991212;
H[11,4997] := 216016539/2;
H[11,4998] := 628368083/6;
H[11,4999] := 196242681/2;
H[11,5000] := 290037530/3;
H[11,5001] := 718858067/6;
H[11,5002] := 223424063/2;
H[11,5003] := 5872475635/54;
H[11,5004] := 96993029;
H[11,5005] := 8356953352/81;
H[11,5006] := 2987436122/27;
H[11,5007] := 7858769384/81;
H[11,5008] := 8573032676/81;
H[11,5009] := 274197292/3;
H[11,5010] := 305391451/3;
H[11,5011] := 577342795/6;
H[11,5012] := 180196951/2;
H[11,5013] := 177482391/2;
H[11,5014] := 16708762525/162;
H[11,5015] := 7751942345/81;
H[11,5016] := 528260087/6;
H[11,5017] := 241651619/3;
H[11,5018] := 215399481/2;
H[11,5019] := 16381556785/162;
H[11,5020] := 8964655478/81;
H[11,5021] := 8209298536/81;
H[11,5022] := 17529215045/162;
H[11,5023] := 8961557378/81;
H[11,5024] := 367847818/3;
H[11,5025] := 112051111;
H[11,5026] := 10298044444/81;
H[11,5027] := 211573945/2;
H[11,5028] := 8393717000/81;
H[11,5029] := 7721275306/81;
H[11,5030] := 267714245/3;
H[11,5031] := 4756859423/54;
H[11,5032] := 7599011908/81;
H[11,5033] := 2394172210/27;
H[11,5034] := 9076538024/81;
H[11,5035] := 7795233800/81;
H[11,5036] := 317347088/3;
H[11,5037] := 675564995/6;
H[11,5038] := 98805333;
H[11,5039] := 3261034232/27;
H[11,5040] := 3198662774/27;
H[11,5041] := 3261034232/27;
H[11,5042] := 367847818/3;
H[11,5043] := 3198662774/27;
H[11,5044] := 126694344;
H[11,5045] := 3317165608/27;
H[11,5046] := 367847818/3;
H[11,5047] := 108793431;
H[11,5048] := 3261034232/27;
H[11,5049] := 2862619172/27;
H[11,5050] := 3261034232/27;
H[11,5051] := 2862619172/27;
H[11,5052] := 367847818/3;
H[11,5053] := 108793431;
H[11,5054] := 2685370984/27;
H[11,5055] := 8307172850/81;
H[11,5056] := 8729736376/81;
H[11,5057] := 8964655478/81;
H[11,5058] := 17934086185/162;
H[11,5059] := 8931493340/81;
H[11,5060] := 3423778586/27;
H[11,5061] := 8609299940/81;
H[11,5062] := 17002030693/162;
H[11,5063] := 342973258/3;
H[11,5064] := 7901056730/81;
H[11,5065] := 8535743300/81;
H[11,5066] := 339304361/3;
H[11,5067] := 15790180081/162;
H[11,5068] := 15523624525/162;
H[11,5069] := 7129339735/81;
H[11,5070] := 14212383733/162;
H[11,5071] := 7774138801/81;
H[11,5072] := 7285048060/81;
H[11,5073] := 8238996892/81;
H[11,5074] := 8033917396/81;
H[11,5075] := 9307540018/81;
H[11,5076] := 8931493340/81;
H[11,5077] := 17934086185/162;
H[11,5078] := 3423778586/27;
H[11,5079] := 16178106415/162;
H[11,5080] := 8006600872/81;
H[11,5081] := 98899377;
H[11,5082] := 7694795360/81;
H[11,5083] := 675564995/6;
H[11,5084] := 8961107152/81;
H[11,5085] := 7328720882/81;
H[11,5086] := 98805333;
H[11,5087] := 7795233800/81;
H[11,5088] := 9076538024/81;
H[11,5089] := 317347088/3;
H[11,5090] := 4755441697/54;
H[11,5091] := 13993965865/162;
H[11,5092] := 16480165945/162;
H[11,5093] := 2724051574/27;
H[11,5094] := 6589615562/81;
H[11,5095] := 7606283102/81;
H[11,5096] := 15351865217/162;
H[11,5097] := 7659462428/81;
H[11,5098] := 7829334170/81;
H[11,5099] := 336141547/3;
H[11,5100] := 339304361/3;
H[11,5101] := 92272257;
H[11,5102] := 339304361/3;
H[11,5103] := 336141547/3;
H[11,5104] := 2685370984/27;
H[11,5105] := 8961557378/81;
H[11,5106] := 8307172850/81;
H[11,5107] := 8729736376/81;
H[11,5108] := 8609299940/81;
H[11,5109] := 17002030693/162;
H[11,5110] := 7774138801/81;
H[11,5111] := 7285048060/81;
H[11,5112] := 14212383733/162;
H[11,5113] := 15523624525/162;
H[11,5114] := 7129339735/81;
H[11,5115] := 15790180081/162;
H[11,5116] := 8535743300/81;
H[11,5117] := 342973258/3;
H[11,5118] := 7901056730/81;
H[11,5119] := 16381556785/162;
H[11,5120] := 8033917396/81;
H[11,5121] := 8238996892/81;
H[11,5122] := 9307540018/81;
H[11,5123] := 9110589949/81;
H[11,5124] := 537181777/6;
H[11,5125] := 13989284209/162;
H[11,5126] := 7994725246/81;
H[11,5127] := 16128973889/162;
H[11,5128] := 2397941393/27;
H[11,5129] := 489551971/6;
H[11,5130] := 2168936852/27;
H[11,5131] := 7065009065/81;
H[11,5132] := 6417254968/81;
H[11,5133] := 16128973889/162;
H[11,5134] := 7994725246/81;
H[11,5135] := 7065009065/81;
H[11,5136] := 6417254968/81;
H[11,5137] := 2168936852/27;
H[11,5138] := 2397941393/27;
H[11,5139] := 489551971/6;
H[11,5140] := 6516550222/81;
H[11,5141] := 12768002081/162;
H[11,5142] := 1539923965/18;
H[11,5143] := 13726852207/162;
H[11,5144] := 11602289011/162;
H[11,5145] := 2394172210/27;
H[11,5146] := 7599011908/81;
H[11,5147] := 267714245/3;
H[11,5148] := 7721275306/81;
H[11,5149] := 4756859423/54;
H[11,5150] := 6479801386/81;
H[11,5151] := 6220459784/81;
H[11,5152] := 7023374635/81;
H[11,5153] := 2297625245/27;
H[11,5154] := 11850112835/162;
H[11,5155] := 2297625245/27;
H[11,5156] := 7023374635/81;
H[11,5157] := 4755441697/54;
H[11,5158] := 13993965865/162;
H[11,5159] := 15351865217/162;
H[11,5160] := 7606283102/81;
H[11,5161] := 6589615562/81;
H[11,5162] := 2724051574/27;
H[11,5163] := 16480165945/162;
H[11,5164] := 8209298536/81;
H[11,5165] := 17529215045/162;
H[11,5166] := 8825065210/81;
H[11,5167] := 112051111;
H[11,5168] := 10298044444/81;
H[11,5169] := 16178106415/162;
H[11,5170] := 8006600872/81;
H[11,5171] := 8140996847/81;
H[11,5172] := 98899377;
H[11,5173] := 7694795360/81;
H[11,5174] := 675564995/6;
H[11,5175] := 8961107152/81;
H[11,5176] := 7328720882/81;
H[11,5177] := 6516550222/81;
H[11,5178] := 12768002081/162;
H[11,5179] := 1539923965/18;
H[11,5180] := 13726852207/162;
H[11,5181] := 11602289011/162;
H[11,5182] := 2962084666/27;
H[11,5183] := 9411889502/81;
H[11,5184] := 17759323049/162;
H[11,5185] := 9528204662/81;
H[11,5186] := 6441872443/54;
H[11,5187] := 11005717712/81;
H[11,5188] := 8269526800/81;
H[11,5189] := 7741983737/81;
H[11,5190] := 856133558/9;
H[11,5191] := 8871046598/81;
H[11,5192] := 8375056870/81;
H[11,5193] := 3436740040/27;
H[11,5194] := 9055266269/81;
H[11,5195] := 16832528633/162;
H[11,5196] := 16902557125/162;
H[11,5197] := 8342221181/81;
H[11,5198] := 16832528633/162;
H[11,5199] := 8342221181/81;
H[11,5200] := 16902557125/162;
H[11,5201] := 15359277893/162;
H[11,5202] := 8922326165/81;
H[11,5203] := 2783090872/27;
H[11,5204] := 9026994023/81;
H[11,5205] := 7351369675/54;
H[11,5206] := 10318422532/81;
H[11,5207] := 3877736708/27;
H[11,5208] := 20956298305/162;
H[11,5209] := 15652526051/162;
H[11,5210] := 5497065599/54;
H[11,5211] := 388187836/3;
H[11,5212] := 7858769384/81;
H[11,5213] := 2987436122/27;
H[11,5214] := 8356953352/81;
H[11,5215] := 147106431;
H[11,5216] := 105759486;
H[11,5217] := 8118116528/81;
H[11,5218] := 3182671642/27;
H[11,5219] := 8047907818/81;
H[11,5220] := 1819543597/18;
H[11,5221] := 8757539188/81;
H[11,5222] := 1993261937/18;
H[11,5223] := 5060313337/54;
H[11,5224] := 7131118897/81;
H[11,5225] := 7023861161/81;
H[11,5226] := 16652305397/162;
H[11,5227] := 16316130263/162;
H[11,5228] := 603843257/6;
H[11,5229] := 5863028771/54;
H[11,5230] := 2893209091/27;
H[11,5231] := 19875801713/162;
H[11,5232] := 15310516213/162;
H[11,5233] := 971091170/9;
H[11,5234] := 9452289814/81;
H[11,5235] := 17400203849/162;
H[11,5236] := 8252055044/81;
H[11,5237] := 14190488825/162;
H[11,5238] := 15296314685/162;
H[11,5239] := 8662406386/81;
H[11,5240] := 2735911310/27;
H[11,5241] := 17769418969/162;
H[11,5242] := 8700016670/81;
H[11,5243] := 617208031/6;
H[11,5244] := 7657575100/81;
H[11,5245] := 4803302521/54;
H[11,5246] := 7658276579/81;
H[11,5247] := 14326333015/162;
H[11,5248] := 8619991478/81;
H[11,5249] := 7989148891/81;
H[11,5250] := 5765219011/54;
H[11,5251] := 16124926037/162;
H[11,5252] := 887535986/9;
H[11,5253] := 8696818247/81;
H[11,5254] := 697134779/6;
H[11,5255] := 10050180436/81;
H[11,5256] := 10088444456/81;
H[11,5257] := 16263564649/162;
H[11,5258] := 2913688336/27;
H[11,5259] := 16131548905/162;
H[11,5260] := 13944774931/162;
H[11,5261] := 15247259077/162;
H[11,5262] := 7522714976/81;
H[11,5263] := 8226118688/81;
H[11,5264] := 87290010;
H[11,5265] := 8662406386/81;
H[11,5266] := 17425441637/162;
H[11,5267] := 5936905415/54;
H[11,5268] := 8900590669/81;
H[11,5269] := 8900590669/81;
H[11,5270] := 5936905415/54;
H[11,5271] := 1993261937/18;
H[11,5272] := 1703991389/18;
H[11,5273] := 2336455777/27;
H[11,5274] := 5534160091/54;
H[11,5275] := 844333657/9;
H[11,5276] := 14205897607/162;
H[11,5277] := 8849913167/81;
H[11,5278] := 5872475635/54;
H[11,5279] := 8938427774/81;
H[11,5280] := 9504861989/81;
H[11,5281] := 8300675333/81;
H[11,5282] := 2941521644/27;
H[11,5283] := 8362419655/81;
H[11,5284] := 7745016920/81;
H[11,5285] := 7531668212/81;
H[11,5286] := 7773042163/81;
H[11,5287] := 7568568328/81;
H[11,5288] := 493424611/6;
H[11,5289] := 2543630636/27;
H[11,5290] := 7639868632/81;
H[11,5291] := 618335989/6;
H[11,5292] := 17738464441/162;
H[11,5293] := 9016857166/81;
H[11,5294] := 3196996532/27;
H[11,5295] := 8409938096/81;
H[11,5296] := 8041649764/81;
H[11,5297] := 8700016670/81;
H[11,5298] := 4668791111/54;
H[11,5299] := 8221250122/81;
H[11,5300] := 1684496477/18;
H[11,5301] := 17454758297/162;
H[11,5302] := 9341911396/81;
H[11,5303] := 9417964165/81;
H[11,5304] := 6473705666/81;
H[11,5305] := 108184207;
H[11,5306] := 7075940297/81;
H[11,5307] := 5108232475/54;
H[11,5308] := 7093248559/81;
H[11,5309] := 15279983873/162;
H[11,5310] := 260865509/3;
H[11,5311] := 6334686601/54;
H[11,5312] := 9471861947/81;
H[11,5313] := 14075225783/162;
H[11,5314] := 7628324489/81;
H[11,5315] := 16399314317/162;
H[11,5316] := 2183374375/27;
H[11,5317] := 7477063760/81;
H[11,5318] := 4612436219/54;
H[11,5319] := 6919607864/81;
H[11,5320] := 2688649480/27;
H[11,5321] := 5052599887/54;
H[11,5322] := 8118345994/81;
H[11,5323] := 8157439544/81;
H[11,5324] := 6973080652/81;
H[11,5325] := 2518152770/27;
H[11,5326] := 1045871596/9;
H[11,5327] := 17757634853/162;
H[11,5328] := 2490475418/27;
H[11,5329] := 2299318214/27;
H[11,5330] := 6987015436/81;
H[11,5331] := 7346763538/81;
H[11,5332] := 3198662774/27;
H[11,5333] := 3198662774/27;
H[11,5334] := 8308119038/81;
H[11,5335] := 3187817680/27;
H[11,5336] := 8308119038/81;
H[11,5337] := 7013805808/81;
H[11,5338] := 10769707232/81;
H[11,5339] := 87969533;
H[11,5340] := 15152266001/162;
H[11,5341] := 263545064/3;
H[11,5342] := 14020797715/162;
H[11,5343] := 5488990171/54;
H[11,5344] := 617015201/6;
H[11,5345] := 8931493340/81;
H[11,5346] := 7627267247/81;
H[11,5347] := 6330286303/54;
H[11,5348] := 17627781685/162;
H[11,5349] := 6823228090/81;
H[11,5350] := 7544411696/81;
H[11,5351] := 8715255746/81;
H[11,5352] := 8825065210/81;
H[11,5353] := 258678850/3;
H[11,5354] := 8133773798/81;
H[11,5355] := 7509635666/81;
H[11,5356] := 6351750044/81;
H[11,5357] := 72125708;
H[11,5358] := 4561655047/54;
H[11,5359] := 12646421377/162;
H[11,5360] := 2084881133/27;
H[11,5361] := 1641501205/18;
H[11,5362] := 13863331157/162;
H[11,5363] := 2412766276/27;
H[11,5364] := 12398097133/162;
H[11,5365] := 263545064/3;
H[11,5366] := 617015201/6;
H[11,5367] := 7544411696/81;
H[11,5368] := 87969533;
H[11,5369] := 258678850/3;
H[11,5370] := 8133773798/81;
H[11,5371] := 7509635666/81;
H[11,5372] := 8715255746/81;
H[11,5373] := 5488990171/54;
H[11,5374] := 15152266001/162;
H[11,5375] := 7627267247/81;
H[11,5376] := 6330286303/54;
H[11,5377] := 17627781685/162;
H[11,5378] := 14020797715/162;
H[11,5379] := 6823228090/81;
H[11,5380] := 6351750044/81;
H[11,5381] := 7870045882/81;
H[11,5382] := 8105073812/81;
H[11,5383] := 8601699136/81;
H[11,5384] := 8425954400/81;
H[11,5385] := 8601699136/81;
H[11,5386] := 9123155924/81;
H[11,5387] := 879022906/9;
H[11,5388] := 2613671240/27;
H[11,5389] := 8425954400/81;
H[11,5390] := 2613671240/27;
H[11,5391] := 5176032799/54;
H[11,5392] := 7870045882/81;
H[11,5393] := 14021592805/162;
H[11,5394] := 7458896968/81;
H[11,5395] := 6971648620/81;
H[11,5396] := 7415405330/81;
H[11,5397] := 6930887948/81;
H[11,5398] := 1401078121/18;
H[11,5399] := 4655935627/54;
H[11,5400] := 12917925677/162;
H[11,5401] := 14021592805/162;
H[11,5402] := 6355683821/81;
H[11,5403] := 5374168123/54;
H[11,5404] := 7924376686/81;
H[11,5405] := 2066726669/27;
H[11,5406] := 12917925677/162;
H[11,5407] := 4554733093/54;
H[11,5408] := 6971648620/81;
H[11,5409] := 653286589/9;
H[11,5410] := 13850029955/162;
H[11,5411] := 6804360110/81;
H[11,5412] := 2259911708/27;
H[11,5413] := 7386017516/81;
H[11,5414] := 4655935627/54;
H[11,5415] := 7458896968/81;
H[11,5416] := 6872192618/81;
H[11,5417] := 346414301/3;
H[11,5418] := 1023405214/9;
H[11,5419] := 2222697818/27;
H[11,5420] := 4554733093/54;
H[11,5421] := 7386017516/81;
H[11,5422] := 7415405330/81;
H[11,5423] := 6355683821/81;
H[11,5424] := 5374168123/54;
H[11,5425] := 7924376686/81;
H[11,5426] := 1401078121/18;
H[11,5427] := 2066726669/27;
H[11,5428] := 2259911708/27;
H[11,5429] := 2222697818/27;
H[11,5430] := 5632650076/81;
H[11,5431] := 2248503527/27;
H[11,5432] := 249582923/3;
H[11,5433] := 8118345994/81;
H[11,5434] := 6973080652/81;
H[11,5435] := 8157439544/81;
H[11,5436] := 2518152770/27;
H[11,5437] := 17757634853/162;
H[11,5438] := 1045871596/9;
H[11,5439] := 2183374375/27;
H[11,5440] := 2299318214/27;
H[11,5441] := 2490475418/27;
H[11,5442] := 6987015436/81;
H[11,5443] := 10050180436/81;
H[11,5444] := 7477063760/81;
H[11,5445] := 4612436219/54;
H[11,5446] := 9411889502/81;
H[11,5447] := 3110489284/27;
H[11,5448] := 6919607864/81;
H[11,5449] := 5052599887/54;
H[11,5450] := 2688649480/27;
H[11,5451] := 2412766276/27;
H[11,5452] := 7443314660/81;
H[11,5453] := 12398097133/162;
H[11,5454] := 4561655047/54;
H[11,5455] := 2084881133/27;
H[11,5456] := 13863331157/162;
H[11,5457] := 1641501205/18;
H[11,5458] := 8047907818/81;
H[11,5459] := 72125708;
H[11,5460] := 887535986/9;
H[11,5461] := 12646421377/162;
H[11,5462] := 7975643435/81;
H[11,5463] := 8957394250/81;
H[11,5464] := 8885931515/81;
H[11,5465] := 8957394250/81;
H[11,5466] := 11411395424/81;
H[11,5467] := 325825280/3;
H[11,5468] := 10123548412/81;
H[11,5469] := 8913618472/81;
H[11,5470] := 9442226173/81;
H[11,5471] := 101328373;
H[11,5472] := 6862712827/81;
H[11,5473] := 231450040/3;
H[11,5474] := 1020847516/9;
H[11,5475] := 2495525831/27;
H[11,5476] := 8020510231/81;
H[11,5477] := 6828068930/81;
H[11,5478] := 8041834549/81;
H[11,5479] := 2460992459/27;
H[11,5480] := 9704188384/81;
H[11,5481] := 9188366260/81;
H[11,5482] := 8464923817/81;
H[11,5483] := 953509382/9;
H[11,5484] := 8519268968/81;
H[11,5485] := 14678287307/162;
H[11,5486] := 7927007950/81;
H[11,5487] := 6727649404/81;
H[11,5488] := 6127603543/54;
H[11,5489] := 2506575476/27;
H[11,5490] := 8006348128/81;
H[11,5491] := 7422233618/81;
H[11,5492] := 7414181734/81;
H[11,5493] := 372550022/3;
H[11,5494] := 9870249716/81;
H[11,5495] := 6856320458/81;
H[11,5496] := 6866311708/81;
H[11,5497] := 6353036581/81;
H[11,5498] := 7477919683/81;
H[11,5499] := 14614834333/162;
H[11,5500] := 9933578318/81;
H[11,5501] := 5738787751/54;
H[11,5502] := 902169592/9;
H[11,5503] := 11478502916/81;
H[11,5504] := 1772426141/18;
H[11,5505] := 8641460944/81;
H[11,5506] := 8124913927/81;
H[11,5507] := 2682097900/27;
H[11,5508] := 215168713/2;
H[11,5509] := 9275227616/81;
H[11,5510] := 7117267148/81;
H[11,5511] := 7083111712/81;
H[11,5512] := 7045691960/81;
H[11,5513] := 7117267148/81;
H[11,5514] := 7045691960/81;
H[11,5515] := 7083111712/81;
H[11,5516] := 6192557828/81;
H[11,5517] := 308939854/3;
H[11,5518] := 2329412152/27;
H[11,5519] := 284686460/3;
H[11,5520] := 110309506;
H[11,5521] := 2775689690/27;
H[11,5522] := 2374787984/27;
H[11,5523] := 2525525194/27;
H[11,5524] := 722186444/9;
H[11,5525] := 7615689877/81;
H[11,5526] := 7688258942/81;
H[11,5527] := 6469081538/81;
H[11,5528] := 799819157/9;
H[11,5529] := 2992115551/27;
H[11,5530] := 2813453618/27;
H[11,5531] := 98656416;
H[11,5532] := 94285200;
H[11,5533] := 314630176/3;
H[11,5534] := 116498004;
H[11,5535] := 2576441492/27;
H[11,5536] := 321351746/3;
H[11,5537] := 2847687026/27;
H[11,5538] := 3015395180/27;
H[11,5539] := 2397077638/27;
H[11,5540] := 7211162504/81;
H[11,5541] := 2185026098/27;
H[11,5542] := 83347711;
H[11,5543] := 297068353/3;
H[11,5544] := 278494430/3;
H[11,5545] := 2205852020/27;
H[11,5546] := 8442466946/81;
H[11,5547] := 923989666/9;
H[11,5548] := 7041631376/81;
H[11,5549] := 7852529918/81;
H[11,5550] := 3457973780/27;
H[11,5551] := 9751088804/81;
H[11,5552] := 306239974/3;
H[11,5553] := 7054757800/81;
H[11,5554] := 2148553256/27;
H[11,5555] := 247045724/3;
H[11,5556] := 288112018/3;
H[11,5557] := 268498606/3;
H[11,5558] := 733552760/9;
H[11,5559] := 7135116128/81;
H[11,5560] := 253111568/3;
H[11,5561] := 7804404502/81;
H[11,5562] := 7452248080/81;
H[11,5563] := 8420899010/81;
H[11,5564] := 2754894199/27;
H[11,5565] := 3210911164/27;
H[11,5566] := 7084774850/81;
H[11,5567] := 937644517/9;
H[11,5568] := 3059434868/27;
H[11,5569] := 7972814626/81;
H[11,5570] := 7374697661/81;
H[11,5571] := 7872239806/81;
H[11,5572] := 80967132;
H[11,5573] := 8214951080/81;
H[11,5574] := 2354958382/27;
H[11,5575] := 6419687212/81;
H[11,5576] := 2215119226/27;
H[11,5577] := 7904751944/81;
H[11,5578] := 7336687066/81;
H[11,5579] := 5953918969/81;
H[11,5580] := 7705540172/81;
H[11,5581] := 2505707312/27;
H[11,5582] := 6406375010/81;
H[11,5583] := 7018785356/81;
H[11,5584] := 8795351948/81;
H[11,5585] := 2742784469/27;
H[11,5586] := 8038584458/81;
H[11,5587] := 6909336908/81;
H[11,5588] := 693094492/9;
H[11,5589] := 6450988270/81;
H[11,5590] := 7582636144/81;
H[11,5591] := 7063117015/81;
H[11,5592] := 6458757200/81;
H[11,5593] := 6847890428/81;
H[11,5594] := 2181864116/27;
H[11,5595] := 101589099;
H[11,5596] := 108654612;
H[11,5597] := 291801704/3;
H[11,5598] := 2705541208/27;
H[11,5599] := 7387716734/81;
H[11,5600] := 7009027456/81;
H[11,5601] := 264687796/3;
H[11,5602] := 8379027344/81;
H[11,5603] := 7493690428/81;
H[11,5604] := 8152053920/81;
H[11,5605] := 278093971/3;
H[11,5606] := 8587174169/81;
H[11,5607] := 8038180880/81;
H[11,5608] := 9148806064/81;
H[11,5609] := 845526620/9;
H[11,5610] := 280748752/3;
H[11,5611] := 293640914/3;
H[11,5612] := 293640914/3;
H[11,5613] := 2705541208/27;
H[11,5614] := 718623788/9;
H[11,5615] := 14749826125/162;
H[11,5616] := 7495853150/81;
H[11,5617] := 606488531/6;
H[11,5618] := 170583899/2;
H[11,5619] := 310196206/3;
H[11,5620] := 2320449488/27;
H[11,5621] := 7850361130/81;
H[11,5622] := 8051099030/81;
H[11,5623] := 2902815980/27;
H[11,5624] := 7420275572/81;
H[11,5625] := 89502906;
H[11,5626] := 7174678214/81;
H[11,5627] := 73393632;
H[11,5628] := 87623763;
H[11,5629] := 6749543686/81;
H[11,5630] := 7544296685/81;
H[11,5631] := 16433103349/162;
H[11,5632] := 8127097610/81;
H[11,5633] := 2327085760/27;
H[11,5634] := 8185009225/81;
H[11,5635] := 2954494124/27;
H[11,5636] := 7140807997/81;
H[11,5637] := 15274072129/162;
H[11,5638] := 13060112303/162;
H[11,5639] := 8132912318/81;
H[11,5640] := 4619167595/54;
H[11,5641] := 12946641325/162;
H[11,5642] := 2181339221/27;
H[11,5643] := 15180154321/162;
H[11,5644] := 14117724019/162;
H[11,5645] := 9119511392/81;
H[11,5646] := 7750304944/81;
H[11,5647] := 314584948/3;
H[11,5648] := 318847133/3;
H[11,5649] := 18322946185/162;
H[11,5650] := 14496699883/162;
H[11,5651] := 8248401652/81;
H[11,5652] := 7121275010/81;
H[11,5653] := 15560878733/162;
H[11,5654] := 10295365430/81;
H[11,5655] := 6443387671/54;
H[11,5656] := 6091812058/81;
H[11,5657] := 6995575964/81;
H[11,5658] := 718375129/9;
H[11,5659] := 6496254136/81;
H[11,5660] := 2545805132/27;
H[11,5661] := 7173224708/81;
H[11,5662] := 822553120/9;
H[11,5663] := 7501794436/81;
H[11,5664] := 6400035364/81;
H[11,5665] := 6969412058/81;
H[11,5666] := 2880985280/27;
H[11,5667] := 8144197724/81;
H[11,5668] := 13846156981/162;
H[11,5669] := 709659980/9;
H[11,5670] := 6498443417/81;
H[11,5671] := 6873520220/81;
H[11,5672] := 341475530/3;
H[11,5673] := 2985269338/27;
H[11,5674] := 3025626616/27;
H[11,5675] := 3025626616/27;
H[11,5676] := 2985269338/27;
H[11,5677] := 341475530/3;
H[11,5678] := 341475530/3;
H[11,5679] := 341475530/3;
H[11,5680] := 100883622;
H[11,5681] := 117393492;
H[11,5682] := 100883622;
H[11,5683] := 2985269338/27;
H[11,5684] := 2985269338/27;
H[11,5685] := 7774996588/81;
H[11,5686] := 2986425356/27;
H[11,5687] := 7774996588/81;
H[11,5688] := 3025626616/27;
H[11,5689] := 3025626616/27;
H[11,5690] := 2652013918/27;
H[11,5691] := 3070133996/27;
H[11,5692] := 2652013918/27;
H[11,5693] := 6553485272/81;
H[11,5694] := 5062913377/54;
H[11,5695] := 15590112637/162;
H[11,5696] := 259928083/3;
H[11,5697] := 6601936888/81;
H[11,5698] := 6617327999/81;
H[11,5699] := 16551917933/162;
H[11,5700] := 14420691239/162;
H[11,5701] := 9057454966/81;
H[11,5702] := 124614162;
H[11,5703] := 5652962035/54;
H[11,5704] := 645326063/6;
H[11,5705] := 200342013/2;
H[11,5706] := 553167935/6;
H[11,5707] := 15891515293/162;
H[11,5708] := 7191050710/81;
H[11,5709] := 19357575841/162;
H[11,5710] := 15602301347/162;
H[11,5711] := 18328322371/162;
H[11,5712] := 227019153/2;
H[11,5713] := 8424812392/81;
H[11,5714] := 7510645960/81;
H[11,5715] := 2770465136/27;
H[11,5716] := 119297478;
H[11,5717] := 106112850;
H[11,5718] := 177366369/2;
H[11,5719] := 104465850;
H[11,5720] := 100311534;
H[11,5721] := 91671918;
H[11,5722] := 85206972;
H[11,5723] := 545205025/6;
H[11,5724] := 13203417221/162;
H[11,5725] := 331068280/3;
H[11,5726] := 5523834043/54;
H[11,5727] := 568675007/6;
H[11,5728] := 6529224127/81;
H[11,5729] := 14282133425/162;
H[11,5730] := 96021492;
H[11,5731] := 16518077833/162;
H[11,5732] := 7413165941/81;
H[11,5733] := 8105434270/81;
H[11,5734] := 328766218/3;
H[11,5735] := 7397600788/81;
H[11,5736] := 7391213414/81;
H[11,5737] := 7276436626/81;
H[11,5738] := 15828504529/162;
H[11,5739] := 2166914624/27;
H[11,5740] := 14320295261/162;
H[11,5741] := 13389153349/162;
H[11,5742] := 307350067/3;
H[11,5743] := 8003410600/81;
H[11,5744] := 2846206430/27;
H[11,5745] := 14287721045/162;
H[11,5746] := 5180958493/54;
H[11,5747] := 7309815112/81;
H[11,5748] := 4817893427/54;
H[11,5749] := 7083964582/81;
H[11,5750] := 786265276/9;
H[11,5751] := 6994168412/81;
H[11,5752] := 6028318058/81;
H[11,5753] := 7057678268/81;
H[11,5754] := 7117824808/81;
H[11,5755] := 7729369031/81;
H[11,5756] := 15392548205/162;
H[11,5757] := 15392548205/162;
H[11,5758] := 7729369031/81;
H[11,5759] := 15590112637/162;
H[11,5760] := 13981918745/162;
H[11,5761] := 12625644281/162;
H[11,5762] := 7580034344/81;
H[11,5763] := 6984606694/81;
H[11,5764] := 6500821592/81;
H[11,5765] := 8023688492/81;
H[11,5766] := 7598240990/81;
H[11,5767] := 7013678294/81;
H[11,5768] := 612457895/6;
H[11,5769] := 7710262532/81;
H[11,5770] := 14419338361/162;
H[11,5771] := 19104433861/162;
H[11,5772] := 597586199/6;
H[11,5773] := 297115043/3;
H[11,5774] := 606488531/6;
H[11,5775] := 297115043/3;
H[11,5776] := 597586199/6;
H[11,5777] := 7873592743/81;
H[11,5778] := 6587477971/54;
H[11,5779] := 9324203566/81;
H[11,5780] := 18733920425/162;
H[11,5781] := 14270112865/162;
H[11,5782] := 15678226405/162;
H[11,5783] := 2482495078/27;
H[11,5784] := 8579507350/81;
H[11,5785] := 7942102084/81;
H[11,5786] := 2424074420/27;
H[11,5787] := 487907317/6;
H[11,5788] := 194673105/2;
H[11,5789] := 97235424;
H[11,5790] := 7336323623/81;
H[11,5791] := 225635901/2;
H[11,5792] := 16860869185/162;
H[11,5793] := 6464554006/81;
H[11,5794] := 7257809914/81;
H[11,5795] := 8407200674/81;
H[11,5796] := 6751009168/81;
H[11,5797] := 2634254960/27;
H[11,5798] := 7251598264/81;
H[11,5799] := 5933454632/81;
H[11,5800] := 16696378201/162;
H[11,5801] := 17850814669/162;
H[11,5802] := 2563695221/27;
H[11,5803] := 8494906033/81;
H[11,5804] := 3045720704/27;
H[11,5805] := 7231527385/81;
H[11,5806] := 2366150878/27;
H[11,5807] := 218900767/3;
H[11,5808] := 13814248549/162;
H[11,5809] := 6385280342/81;
H[11,5810] := 12641401687/162;
H[11,5811] := 4985946299/54;
H[11,5812] := 2342617099/27;
H[11,5813] := 2428077682/27;
H[11,5814] := 12483102541/162;
H[11,5815] := 17344588609/162;
H[11,5816] := 9049577444/81;
H[11,5817] := 9388599748/81;
H[11,5818] := 10025608208/81;
H[11,5819] := 8812105063/81;
H[11,5820] := 16067848675/162;
H[11,5821] := 17918662909/162;
H[11,5822] := 3027839210/27;
H[11,5823] := 7920204826/81;
H[11,5824] := 17513092241/162;
H[11,5825] := 14961738383/162;
H[11,5826] := 1812723755/18;
H[11,5827] := 7843718578/81;
H[11,5828] := 14567769817/162;
H[11,5829] := 14193416041/162;
H[11,5830] := 8288384842/81;
H[11,5831] := 15236831857/162;
H[11,5832] := 7394611795/81;
H[11,5833] := 15813779297/162;
H[11,5834] := 7518506852/81;
H[11,5835] := 14547733043/162;
H[11,5836] := 16949493629/162;
H[11,5837] := 7715652299/81;
H[11,5838] := 9015396599/81;
H[11,5839] := 8473166072/81;
H[11,5840] := 15934472749/162;
H[11,5841] := 7802666209/81;
H[11,5842] := 3195038248/27;
H[11,5843] := 8773275547/81;
H[11,5844] := 2394155633/27;
H[11,5845] := 14191131209/162;
H[11,5846] := 2116469095/27;
H[11,5847] := 2634510982/27;
H[11,5848] := 9180747212/81;
H[11,5849] := 16346295581/162;
H[11,5850] := 16517093261/162;
H[11,5851] := 2677892714/27;
H[11,5852] := 8373839180/81;
H[11,5853] := 18766964581/162;
H[11,5854] := 7009633885/81;
H[11,5855] := 252838256/3;
H[11,5856] := 13430036537/162;
H[11,5857] := 7238074198/81;
H[11,5858] := 720153032/9;
H[11,5859] := 2120033336/27;
H[11,5860] := 7780605730/81;
H[11,5861] := 8437585720/81;
H[11,5862] := 3057625856/27;
H[11,5863] := 2602612087/27;
H[11,5864] := 13217210123/162;
H[11,5865] := 4820590811/54;
H[11,5866] := 12674336137/162;
H[11,5867] := 4637474827/54;
H[11,5868] := 12856302527/162;
H[11,5869] := 16132259261/162;
H[11,5870] := 2689241689/27;
H[11,5871] := 2583258112/27;
H[11,5872] := 256881760/3;
H[11,5873] := 5016583871/54;
H[11,5874] := 774517790/9;
H[11,5875] := 6469463275/81;
H[11,5876] := 13885182553/162;
H[11,5877] := 6869200352/81;
H[11,5878] := 71818048;
H[11,5879] := 13723908397/162;
H[11,5880] := 13854967807/162;
H[11,5881] := 814908904/9;
H[11,5882] := 7394291510/81;
H[11,5883] := 6080642164/81;
H[11,5884] := 13483963721/162;
H[11,5885] := 9175527484/81;
H[11,5886] := 9996514960/81;
H[11,5887] := 8571931940/81;
H[11,5888] := 2838646666/27;
H[11,5889] := 15804416101/162;
H[11,5890] := 275985025/3;
H[11,5891] := 580430419/6;
H[11,5892] := 7468878974/81;
H[11,5893] := 8892686758/81;
H[11,5894] := 7905651320/81;
H[11,5895] := 16007875843/162;
H[11,5896] := 16134464173/162;
H[11,5897] := 17305387793/162;
H[11,5898] := 6008750791/54;
H[11,5899] := 17776653229/162;
H[11,5900] := 8801624230/81;
H[11,5901] := 16282192309/162;
H[11,5902] := 8090205826/81;
H[11,5903] := 2626410299/27;
H[11,5904] := 9026937472/81;
H[11,5905] := 15641997361/162;
H[11,5906] := 9006261164/81;
H[11,5907] := 2554570744/27;
H[11,5908] := 3045720704/27;
H[11,5909] := 8048628044/81;
H[11,5910] := 8567687168/81;
H[11,5911] := 6973235017/81;
H[11,5912] := 4847508835/54;
H[11,5913] := 13647726889/162;
H[11,5914] := 7718303852/81;
H[11,5915] := 8162342972/81;
H[11,5916] := 9620779220/81;
H[11,5917] := 5749967819/54;
H[11,5918] := 833233594/9;
H[11,5919] := 2561733694/27;
H[11,5920] := 14714804419/162;
H[11,5921] := 8980075306/81;
H[11,5922] := 7852464746/81;
H[11,5923] := 7722394820/81;
H[11,5924] := 9026937472/81;
H[11,5925] := 2976212956/27;
H[11,5926] := 86863132;
H[11,5927] := 17692864181/162;
H[11,5928] := 6053726219/54;
H[11,5929] := 9691206404/81;
H[11,5930] := 912322108/9;
H[11,5931] := 8204649515/81;
H[11,5932] := 8156558564/81;
H[11,5933] := 8157124988/81;
H[11,5934] := 1601465305/18;
H[11,5935] := 7691724280/81;
H[11,5936] := 7229072495/81;
H[11,5937] := 7724107384/81;
H[11,5938] := 14550975305/162;
H[11,5939] := 6397365658/81;
H[11,5940] := 2424510770/27;
H[11,5941] := 744707108/9;
H[11,5942] := 8176647908/81;
H[11,5943] := 6286084037/81;
H[11,5944] := 6171153064/81;
H[11,5945] := 2344275673/27;
H[11,5946] := 6876250015/81;
H[11,5947] := 15476561489/162;
H[11,5948] := 4868530315/54;
H[11,5949] := 878937679/9;
H[11,5950] := 176984905/2;
H[11,5951] := 4514111891/54;
H[11,5952] := 7136096119/81;
H[11,5953] := 7780816492/81;
H[11,5954] := 15805733473/162;
H[11,5955] := 6615995870/81;
H[11,5956] := 8245161520/81;
H[11,5957] := 7996495496/81;
H[11,5958] := 6562645690/81;
H[11,5959] := 4326839149/54;
H[11,5960] := 14199948877/162;
H[11,5961] := 14067976867/162;
H[11,5962] := 11438375791/162;
H[11,5963] := 13847349503/162;
H[11,5964] := 13860350689/162;
H[11,5965] := 14473570657/162;
H[11,5966] := 2861048960/27;
H[11,5967] := 15815759605/162;
H[11,5968] := 344248435/3;
H[11,5969] := 9784270844/81;
H[11,5970] := 85224819;
H[11,5971] := 7218073913/81;
H[11,5972] := 16083459443/162;
H[11,5973] := 7438874213/81;
H[11,5974] := 15850708561/162;
H[11,5975] := 14881125127/162;
H[11,5976] := 14587388915/162;
H[11,5977] := 16984565665/162;
H[11,5978] := 7457037688/81;
H[11,5979] := 2196606119/27;
H[11,5980] := 7352402773/81;
H[11,5981] := 6670466750/81;
H[11,5982] := 2617064747/27;
H[11,5983] := 2097686984/27;
H[11,5984] := 110914872;
H[11,5985] := 8889820576/81;
H[11,5986] := 307509376/3;
H[11,5987] := 2751960788/27;
H[11,5988] := 7017906976/81;
H[11,5989] := 110412963;
H[11,5990] := 8896413181/81;
H[11,5991] := 103289568;
H[11,5992] := 2786438501/27;
H[11,5993] := 6987737524/81;
H[11,5994] := 8156856292/81;
H[11,5995] := 8196318964/81;
H[11,5996] := 8184975796/81;
H[11,5997] := 8047240358/81;
H[11,5998] := 204655047/2;
H[11,5999] := 1809650473/18;
H[11,6000] := 6876875174/81;
H[11,6001] := 16194306883/162;
H[11,6002] := 1797761573/18;
H[11,6003] := 16370227633/162;
H[11,6004] := 8093491580/81;
H[11,6005] := 8079623878/81;
H[11,6006] := 891957710/9;
H[11,6007] := 257751076/3;
H[11,6008] := 2698931608/27;
H[11,6009] := 2712149281/27;
H[11,6010] := 16576079773/162;
H[11,6011] := 8150037212/81;
H[11,6012] := 2692973948/27;
H[11,6013] := 7987961954/81;
H[11,6014] := 6917676757/81;
H[11,6015] := 16049400233/162;
H[11,6016] := 8071311871/81;
H[11,6017] := 7882752553/81;
H[11,6018] := 15857748697/162;
H[11,6019] := 2218883068/27;
H[11,6020] := 7903485812/81;
H[11,6021] := 867951896/9;
H[11,6022] := 2705541208/27;
H[11,6023] := 132130104;
H[11,6024] := 2800428658/27;
H[11,6025] := 128530848;
H[11,6026] := 881854888/9;
H[11,6027] := 8474604452/81;
H[11,6028] := 293640914/3;
H[11,6029] := 98826646;
H[11,6030] := 128530848;
H[11,6031] := 8474604452/81;
H[11,6032] := 132130104;
H[11,6033] := 98826646;
H[11,6034] := 2800428658/27;
H[11,6035] := 293640914/3;
H[11,6036] := 881854888/9;
H[11,6037] := 81972576;
H[11,6038] := 289672664/3;
H[11,6039] := 7128469826/81;
H[11,6040] := 2561798644/27;
H[11,6041] := 2355148222/27;
H[11,6042] := 7002997148/81;
H[11,6043] := 8217766622/81;
H[11,6044] := 861948274/9;
H[11,6045] := 2355148222/27;
H[11,6046] := 7128469826/81;
H[11,6047] := 81972576;
H[11,6048] := 2153263421/27;
H[11,6049] := 585074179/6;
H[11,6050] := 253115281/3;
H[11,6051] := 8135914946/81;
H[11,6052] := 7971176854/81;
H[11,6053] := 6959320004/81;
H[11,6054] := 7520374430/81;
H[11,6055] := 2141115374/27;
H[11,6056] := 6782647025/81;
H[11,6057] := 12659728205/162;
H[11,6058] := 4216485607/54;
H[11,6059] := 14787813337/162;
H[11,6060] := 13745112523/162;
H[11,6061] := 8037746870/81;
H[11,6062] := 9380187260/81;
H[11,6063] := 8802599440/81;
H[11,6064] := 899492378/9;
H[11,6065] := 7450190120/81;
H[11,6066] := 6831468796/81;
H[11,6067] := 6947846260/81;
H[11,6068] := 2905104938/27;
H[11,6069] := 2405531774/27;
H[11,6070] := 6871009966/81;
H[11,6071] := 6262687723/81;
H[11,6072] := 2116666825/27;
H[11,6073] := 2504835178/27;
H[11,6074] := 1560452123/18;
H[11,6075] := 6294047344/81;
H[11,6076] := 686420221/9;
H[11,6077] := 5841244595/81;
H[11,6078] := 7170653492/81;
H[11,6079] := 8632726304/81;
H[11,6080] := 7745272811/81;
H[11,6081] := 112824888;
H[11,6082] := 982411378/9;
H[11,6083] := 96476376;
H[11,6084] := 315475658/3;
H[11,6085] := 268986968/3;
H[11,6086] := 7548463634/81;
H[11,6087] := 7127416063/81;
H[11,6088] := 6986001610/81;
H[11,6089] := 2700358432/27;
H[11,6090] := 7483150828/81;
H[11,6091] := 335064824/3;
H[11,6092] := 364700974/3;
H[11,6093] := 5927803229/54;
H[11,6094] := 308939854/3;
H[11,6095] := 852760004/9;
H[11,6096] := 7725392002/81;
H[11,6097] := 119297478;
H[11,6098] := 288112018/3;
H[11,6099] := 7126622594/81;
H[11,6100] := 264839438/3;
H[11,6101] := 314630176/3;
H[11,6102] := 292170650/3;
H[11,6103] := 7057063784/81;
H[11,6104] := 2289852608/27;
H[11,6105] := 6397397027/81;
H[11,6106] := 8228190698/81;
H[11,6107] := 8489574536/81;
H[11,6108] := 831633406/9;
H[11,6109] := 777052562/9;
H[11,6110] := 4682068295/54;
H[11,6111] := 15212381849/162;
H[11,6112] := 2387015932/27;
H[11,6113] := 3004939156/27;
H[11,6114] := 7859685274/81;
H[11,6115] := 17765244025/162;
H[11,6116] := 15293636021/162;
H[11,6117] := 602748025/6;
H[11,6118] := 5827348963/54;
H[11,6119] := 96144588;
H[11,6120] := 2387929112/27;
H[11,6121] := 2372063246/27;
H[11,6122] := 96090834;
H[11,6123] := 7120000622/81;
H[11,6124] := 3015450608/27;
H[11,6125] := 7751627228/81;
H[11,6126] := 9066143188/81;
H[11,6127] := 7743099484/81;
H[11,6128] := 7879578902/81;
H[11,6129] := 8075072474/81;
H[11,6130] := 1023742006/9;
H[11,6131] := 2389035599/27;
H[11,6132] := 2302941428/27;
H[11,6133] := 2720952926/27;
H[11,6134] := 8165606227/81;
H[11,6135] := 1443235697/18;
H[11,6136] := 2161016750/27;
H[11,6137] := 259465166/3;
H[11,6138] := 6338380990/81;
H[11,6139] := 600682009/6;
H[11,6140] := 7971219623/81;
H[11,6141] := 2302555220/27;
H[11,6142] := 6240750268/81;
H[11,6143] := 470877607/6;
H[11,6144] := 7007169055/81;
H[11,6145] := 12935371631/162;
H[11,6146] := 245402036/3;
H[11,6147] := 6428773730/81;
H[11,6148] := 2347149722/27;
H[11,6149] := 242856737/3;
H[11,6150] := 302811595/3;
H[11,6151] := 305734486/3;
H[11,6152] := 236989700/3;
H[11,6153] := 764601710/9;
H[11,6154] := 6845747870/81;
H[11,6155] := 1300642943/18;
H[11,6156] := 261537206/3;
H[11,6157] := 175846645/2;
H[11,6158] := 7082647750/81;
H[11,6159] := 7505981434/81;
H[11,6160] := 7177775677/81;
H[11,6161] := 284096743/3;
H[11,6162] := 7079569474/81;
H[11,6163] := 12779829131/162;
H[11,6164] := 12352389005/162;
H[11,6165] := 2299838000/27;
H[11,6166] := 2272311566/27;
H[11,6167] := 5919724418/81;
H[11,6168] := 1534862381/18;
H[11,6169] := 14079693299/162;
H[11,6170] := 786997312/9;
H[11,6171] := 1545643067/18;
H[11,6172] := 7541827064/81;
H[11,6173] := 7490023276/81;
H[11,6174] := 1453996081/18;
H[11,6175] := 16228254175/162;
H[11,6176] := 8191319924/81;
H[11,6177] := 364343854/3;
H[11,6178] := 3183334276/27;
H[11,6179] := 931275130/9;
H[11,6180] := 9708123874/81;
H[11,6181] := 106112850;
H[11,6182] := 8107752428/81;
H[11,6183] := 8760688808/81;
H[11,6184] := 972462980/9;
H[11,6185] := 17415079381/162;
H[11,6186] := 6687299359/54;
H[11,6187] := 1031327176/9;
H[11,6188] := 281928796/3;
H[11,6189] := 6964261216/81;
H[11,6190] := 6964261216/81;
H[11,6191] := 187552985/2;
H[11,6192] := 7039429124/81;
H[11,6193] := 7914702449/81;
H[11,6194] := 2543593454/27;
H[11,6195] := 328782136/3;
H[11,6196] := 7055087762/81;
H[11,6197] := 13706908457/162;
H[11,6198] := 8219452556/81;
H[11,6199] := 16161398999/162;
H[11,6200] := 4271023933/54;
H[11,6201] := 7517324758/81;
H[11,6202] := 7582196678/81;
H[11,6203] := 7503582308/81;
H[11,6204] := 7651138220/81;
H[11,6205] := 111774708;
H[11,6206] := 90445521;
H[11,6207] := 2973012611/27;
H[11,6208] := 7977919528/81;
H[11,6209] := 320010173/3;
H[11,6210] := 109271208;
H[11,6211] := 8601521986/81;
H[11,6212] := 10067925700/81;
H[11,6213] := 2569465682/27;
H[11,6214] := 93192744;
H[11,6215] := 8075085122/81;
H[11,6216] := 378784697/3;
H[11,6217] := 7980121840/81;
H[11,6218] := 5388672805/54;
H[11,6219] := 6990508280/81;
H[11,6220] := 7547298734/81;
H[11,6221] := 96679863;
H[11,6222] := 8884048055/81;
H[11,6223] := 799421144/9;
H[11,6224] := 3004939156/27;
H[11,6225] := 8804869324/81;
H[11,6226] := 8593354628/81;
H[11,6227] := 8003835016/81;
H[11,6228] := 7844233220/81;
H[11,6229] := 7986991475/81;
H[11,6230] := 235882528/3;
H[11,6231] := 6175224404/81;
H[11,6232] := 1395607109/18;
H[11,6233] := 12614064575/162;
H[11,6234] := 6757296520/81;
H[11,6235] := 4474452331/54;
H[11,6236] := 11341995425/162;
H[11,6237] := 6849053098/81;
H[11,6238] := 2258749046/27;
H[11,6239] := 10315037096/81;
H[11,6240] := 6502655347/54;
H[11,6241] := 2753666324/27;
H[11,6242] := 121024044;
H[11,6243] := 7773652706/81;
H[11,6244] := 8134904290/81;
H[11,6245] := 7479526988/81;
H[11,6246] := 7601170310/81;
H[11,6247] := 9522383536/81;
H[11,6248] := 2208700456/27;
H[11,6249] := 2516043644/27;
H[11,6250] := 7020424478/81;
H[11,6251] := 6959550472/81;
H[11,6252] := 2761812754/27;
H[11,6253] := 15524748737/162;
H[11,6254] := 7549786454/81;
H[11,6255] := 6875224006/81;
H[11,6256] := 2320338026/27;
H[11,6257] := 8289566174/81;
H[11,6258] := 15532100297/162;
H[11,6259] := 6867522404/81;
H[11,6260] := 2240757284/27;
H[11,6261] := 6359547517/81;
H[11,6262] := 404647978/3;
H[11,6263] := 376071826/3;
H[11,6264] := 3515568884/27;
H[11,6265] := 117395976;
H[11,6266] := 136819632;
H[11,6267] := 109501806;
H[11,6268] := 341657464/3;
H[11,6269] := 2902815980/27;
H[11,6270] := 2835159218/27;
H[11,6271] := 129320712;
H[11,6272] := 7298760464/81;
H[11,6273] := 318531118/3;
H[11,6274] := 99894996;
H[11,6275] := 7768352812/81;
H[11,6276] := 113154720;
H[11,6277] := 8445580822/81;
H[11,6278] := 104465850;
H[11,6279] := 7868474158/81;
H[11,6280] := 7640219776/81;
H[11,6281] := 109949952;
H[11,6282] := 8197129846/81;
H[11,6283] := 287385496/3;
H[11,6284] := 7667957480/81;
H[11,6285] := 6847167752/81;
H[11,6286] := 2854298314/27;
H[11,6287] := 3353216524/27;
H[11,6288] := 104465850;
H[11,6289] := 294446560/3;
H[11,6290] := 98674678;
H[11,6291] := 2860490600/27;
H[11,6292] := 2596637240/27;
H[11,6293] := 93192744;
H[11,6294] := 318508738/3;
H[11,6295] := 142540704;
H[11,6296] := 2834877080/27;
H[11,6297] := 100311534;
H[11,6298] := 117393492;
H[11,6299] := 2627470286/27;
H[11,6300] := 9070489552/81;
H[11,6301] := 288909544/3;
H[11,6302] := 7254692246/81;
H[11,6303] := 8414817110/81;
H[11,6304] := 2846878768/27;
H[11,6305] := 7439339924/81;
H[11,6306] := 8747272888/81;
H[11,6307] := 5933956331/54;
H[11,6308] := 109949952;
H[11,6309] := 331068280/3;
H[11,6310] := 125168148;
H[11,6311] := 308947346/3;
H[11,6312] := 5640431731/54;
H[11,6313] := 316877674/3;
H[11,6314] := 96090834;
H[11,6315] := 2846878768/27;
H[11,6316] := 7970948180/81;
H[11,6317] := 8173107350/81;
H[11,6318] := 15305491765/162;
H[11,6319] := 7650310480/81;
H[11,6320] := 297808546/3;
H[11,6321] := 283773028/3;
H[11,6322] := 129999576;
H[11,6323] := 2909354488/27;
H[11,6324] := 3390120323/27;
H[11,6325] := 8825271860/81;
H[11,6326] := 8860044536/81;
H[11,6327] := 288112018/3;
H[11,6328] := 111774708;
H[11,6329] := 7929031600/81;
H[11,6330] := 117393492;
H[11,6331] := 7811661362/81;
H[11,6332] := 285515026/3;
H[11,6333] := 92222484;
H[11,6334] := 2860490600/27;
H[11,6335] := 8882575118/81;
H[11,6336] := 112824888;
H[11,6337] := 7501928902/81;
H[11,6338] := 7585267624/81;
H[11,6339] := 2962945211/27;
H[11,6340] := 2943202370/27;
H[11,6341] := 7098181082/81;
H[11,6342] := 305734486/3;
H[11,6343] := 8111247382/81;
H[11,6344] := 8922085222/81;
H[11,6345] := 14313555725/162;
H[11,6346] := 2546080756/27;
H[11,6347] := 264208084/3;
H[11,6348] := 7548175618/81;
H[11,6349] := 2344229900/27;
H[11,6350] := 2371551614/27;
H[11,6351] := 96476376;
H[11,6352] := 7125272564/81;
H[11,6353] := 6919808158/81;
H[11,6354] := 2182042552/27;
H[11,6355] := 7634898062/81;
H[11,6356] := 84892282;
H[11,6357] := 93380875;
H[11,6358] := 179046945/2;
H[11,6359] := 2603089097/27;
H[11,6360] := 2324317472/27;
H[11,6361] := 2865955666/27;
H[11,6362] := 6618686230/81;
H[11,6363] := 6887683922/81;
H[11,6364] := 7478619422/81;
H[11,6365] := 2517916538/27;
H[11,6366] := 12611227997/162;
H[11,6367] := 7496821994/81;
H[11,6368] := 7300029076/81;
H[11,6369] := 7021461622/81;
H[11,6370] := 2362859788/27;
H[11,6371] := 7510645960/81;
H[11,6372] := 7512521188/81;
H[11,6373] := 6168187988/81;
H[11,6374] := 2523470134/27;
H[11,6375] := 2501696944/27;
H[11,6376] := 285820865/3;
H[11,6377] := 7615802669/81;
H[11,6378] := 621065599/6;
H[11,6379] := 14197208393/162;
H[11,6380] := 7576796962/81;
H[11,6381] := 4683983333/54;
H[11,6382] := 2309721962/27;
H[11,6383] := 2701842668/27;
H[11,6384] := 2460119362/27;
H[11,6385] := 6479975096/81;
H[11,6386] := 287292860/3;
H[11,6387] := 7095618550/81;
H[11,6388] := 2366833202/27;
H[11,6389] := 104283094;
H[11,6390] := 7702080772/81;
H[11,6391] := 564463601/6;
H[11,6392] := 7070756036/81;
H[11,6393] := 13948391305/162;
H[11,6394] := 202189709/2;
H[11,6395] := 2485349227/27;
H[11,6396] := 6930742426/81;
H[11,6397] := 7033063778/81;
H[11,6398] := 2104202201/27;
H[11,6399] := 14197955765/162;
H[11,6400] := 895724828/9;
H[11,6401] := 15540725437/162;
H[11,6402] := 8057044538/81;
H[11,6403] := 4482240047/54;
H[11,6404] := 6424043632/81;
H[11,6405] := 710213986/9;
H[11,6406] := 13740990067/162;
H[11,6407] := 12410935585/162;
H[11,6408] := 6054093740/81;
H[11,6409] := 7175382866/81;
H[11,6410] := 7243429028/81;
H[11,6411] := 239820577/3;
H[11,6412] := 1566754517/18;
H[11,6413] := 6252338041/81;
H[11,6414] := 13649536949/162;
H[11,6415] := 12769238363/162;
H[11,6416] := 8043865282/81;
H[11,6417] := 2681774708/27;
H[11,6418] := 7554845744/81;
H[11,6419] := 2282167520/27;
H[11,6420] := 275123326/3;
H[11,6421] := 6880670278/81;
H[11,6422] := 235882528/3;
H[11,6423] := 6852926798/81;
H[11,6424] := 6819176368/81;
H[11,6425] := 5809679654/81;
H[11,6426] := 6964261216/81;
H[11,6427] := 7037066662/81;
H[11,6428] := 7198357796/81;
H[11,6429] := 7307135224/81;
H[11,6430] := 2012246716/27;
H[11,6431] := 2233649386/27;
H[11,6432] := 308599204/3;
H[11,6433] := 609753167/6;
H[11,6434] := 8623921412/81;
H[11,6435] := 107721530;
H[11,6436] := 2529649384/27;
H[11,6437] := 828774092/9;
H[11,6438] := 7515964870/81;
H[11,6439] := 2333434130/27;
H[11,6440] := 7417382638/81;
H[11,6441] := 771370520/9;
H[11,6442] := 7389616546/81;
H[11,6443] := 6872705330/81;
H[11,6444] := 14066789189/162;
H[11,6445] := 14840782673/162;
H[11,6446] := 7008406198/81;
H[11,6447] := 102983808;
H[11,6448] := 5489358793/54;
H[11,6449] := 8694139498/81;
H[11,6450] := 7068292678/81;
H[11,6451] := 2706554794/27;
H[11,6452] := 6939462950/81;
H[11,6453] := 8068217222/81;
H[11,6454] := 92455854;
H[11,6455] := 8758352956/81;
H[11,6456] := 854783260/9;
H[11,6457] := 6845747870/81;
H[11,6458] := 258248938/3;
H[11,6459] := 80209576;
H[11,6460] := 2539568596/27;
H[11,6461] := 7381678724/81;
H[11,6462] := 8624310340/81;
H[11,6463] := 2573395541/27;
H[11,6464] := 6817337560/81;
H[11,6465] := 6851838826/81;
H[11,6466] := 103278636;
H[11,6467] := 243308528/3;
H[11,6468] := 187552985/2;
H[11,6469] := 5024508443/54;
H[11,6470] := 93380875;
H[11,6471] := 2488678072/27;
H[11,6472] := 109271208;
H[11,6473] := 8834884052/81;
H[11,6474] := 2283770156/27;
H[11,6475] := 2887496506/27;
H[11,6476] := 8745227246/81;
H[11,6477] := 8764761263/81;
H[11,6478] := 2647740440/27;
H[11,6479] := 98870058;
H[11,6480] := 7961501008/81;
H[11,6481] := 2680221244/27;
H[11,6482] := 6342865522/81;
H[11,6483] := 2248558022/27;
H[11,6484] := 2133984410/27;
H[11,6485] := 757542497/9;
H[11,6486] := 700428335/9;
H[11,6487] := 6161764058/81;
H[11,6488] := 2263972498/27;
H[11,6489] := 6314454248/81;
H[11,6490] := 7873842410/81;
H[11,6491] := 2029926608/27;
H[11,6492] := 5862854320/81;
H[11,6493] := 2300042788/27;
H[11,6494] := 6156327485/81;
H[11,6495] := 2277173110/27;
H[11,6496] := 2143713658/27;
H[11,6497] := 2303057648/27;
H[11,6498] := 693697673/9;
H[11,6499] := 15533053957/162;
H[11,6500] := 6097367102/81;
H[11,6501] := 2118500582/27;
H[11,6502] := 6905538214/81;
H[11,6503] := 6980617781/81;
H[11,6504] := 5813221208/81;
H[11,6505] := 6916362193/81;
H[11,6506] := 4487084435/54;
H[11,6507] := 12433540607/162;
H[11,6508] := 6250980508/81;
H[11,6509] := 13479147961/162;
H[11,6510] := 2262355744/27;
H[11,6511] := 1223355877/18;
H[11,6512] := 759121483/9;
H[11,6513] := 6845365600/81;
H[11,6514] := 2300183722/27;
H[11,6515] := 2517948482/27;
H[11,6516] := 264675124/3;
H[11,6517] := 95535369;
H[11,6518] := 2310662167/27;
H[11,6519] := 6753298186/81;
H[11,6520] := 2476089322/27;
H[11,6521] := 255999100/3;
H[11,6522] := 2482434248/27;
H[11,6523] := 6853270708/81;
H[11,6524] := 325045376/3;
H[11,6525] := 8625108692/81;
H[11,6526] := 6883745012/81;
H[11,6527] := 2305193110/27;
H[11,6528] := 79458848;
H[11,6529] := 279386930/3;
H[11,6530] := 276483484/3;
H[11,6531] := 7053881378/81;
H[11,6532] := 96090834;
H[11,6533] := 6968516540/81;
H[11,6534] := 7617740174/81;
H[11,6535] := 6974607368/81;
H[11,6536] := 8661812882/81;
H[11,6537] := 263791196/3;
H[11,6538] := 89604300;
H[11,6539] := 2144001248/27;
H[11,6540] := 7640425052/81;
H[11,6541] := 253449446/3;
H[11,6542] := 85738896;
H[11,6543] := 693747448/9;
H[11,6544] := 7554510772/81;
H[11,6545] := 6006235624/81;
H[11,6546] := 688935736/9;
H[11,6547] := 230007080/3;
H[11,6548] := 6335129588/81;
H[11,6549] := 5661187310/81;
H[11,6550] := 766994302/9;
H[11,6551] := 5723370332/81;
H[11,6552] := 6798665506/81;
H[11,6553] := 2585812208/27;
H[11,6554] := 282470884/3;
H[11,6555] := 282470884/3;
H[11,6556] := 2585812208/27;
H[11,6557] := 282470884/3;
H[11,6558] := 2585812208/27;
H[11,6559] := 7002997148/81;
H[11,6560] := 8217766622/81;
H[11,6561] := 861948274/9;
H[11,6562] := 81972576;
H[11,6563] := 2633045651/27;
H[11,6564] := 7513533928/81;
H[11,6565] := 255312983/3;
H[11,6566] := 715719482/9;
H[11,6567] := 6527870054/81;
H[11,6568] := 2605586140/27;
H[11,6569] := 6887874346/81;
H[11,6570] := 88504552;
H[11,6571] := 882095888/9;
H[11,6572] := 852994832/9;
H[11,6573] := 2821529732/27;
H[11,6574] := 4797071795/54;
H[11,6575] := 796440214/9;
H[11,6576] := 7849117474/81;
H[11,6577] := 2472655928/27;
H[11,6578] := 2472655928/27;
H[11,6579] := 7513533928/81;
H[11,6580] := 12413854741/162;
H[11,6581] := 6871714634/81;
H[11,6582] := 1541308039/18;
H[11,6583] := 7527329080/81;
H[11,6584] := 158559639/2;
H[11,6585] := 13362473893/162;
H[11,6586] := 812765639/9;
H[11,6587] := 276128998/3;
H[11,6588] := 8007823246/81;
H[11,6589] := 6899838772/81;
H[11,6590] := 2273751778/27;
H[11,6591] := 2249517740/27;
H[11,6592] := 1915594264/27;
H[11,6593] := 6752676931/81;
H[11,6594] := 1546006693/18;
H[11,6595] := 5424827687/54;
H[11,6596] := 7529422241/81;
H[11,6597] := 18780583109/162;
H[11,6598] := 6524639302/81;
H[11,6599] := 759545134/9;
H[11,6600] := 14883686519/162;
H[11,6601] := 6913304632/81;
H[11,6602] := 7416978988/81;
H[11,6603] := 13796488501/162;
H[11,6604] := 9301682270/81;
H[11,6605] := 2285943488/27;
H[11,6606] := 830549632/9;
H[11,6607] := 2656203004/27;
H[11,6608] := 786941560/9;
H[11,6609] := 229754843/3;
H[11,6610] := 6849665128/81;
H[11,6611] := 6231423857/81;
H[11,6612] := 6828749737/81;
H[11,6613] := 2443904848/27;
H[11,6614] := 1926054986/27;
H[11,6615] := 6364021864/81;
H[11,6616] := 296018464/3;
H[11,6617] := 2526624484/27;
H[11,6618] := 2513845792/27;
H[11,6619] := 2502007724/27;
H[11,6620] := 2513845792/27;
H[11,6621] := 903198874/9;
H[11,6622] := 1046593816/9;
H[11,6623] := 7563155008/81;
H[11,6624] := 6951825412/81;
H[11,6625] := 7444921088/81;
H[11,6626] := 2938608002/27;
H[11,6627] := 8322249632/81;
H[11,6628] := 3650422486/27;
H[11,6629] := 7025217856/81;
H[11,6630] := 7625148512/81;
H[11,6631] := 6901705336/81;
H[11,6632] := 8781721309/81;
H[11,6633] := 7447682110/81;
H[11,6634] := 7688470187/81;
H[11,6635] := 8214208090/81;
H[11,6636] := 13782880757/162;
H[11,6637] := 14911603613/162;
H[11,6638] := 752650126/9;
H[11,6639] := 7008286423/81;
H[11,6640] := 5535543823/54;
H[11,6641] := 15405606271/162;
H[11,6642] := 752577580/9;
H[11,6643] := 882429410/9;
H[11,6644] := 7415613718/81;
H[11,6645] := 9257026496/81;
H[11,6646] := 6319909654/81;
H[11,6647] := 6853798904/81;
H[11,6648] := 14532036205/162;
H[11,6649] := 2312681855/27;
H[11,6650] := 818526628/9;
H[11,6651] := 13310824957/162;
H[11,6652] := 6877952120/81;
H[11,6653] := 5032838387/54;
H[11,6654] := 2702845636/27;
H[11,6655] := 8378416510/81;
H[11,6656] := 853221865/9;
H[11,6657] := 8651700676/81;
H[11,6658] := 1722196889/18;
H[11,6659] := 353855752/3;
H[11,6660] := 9585552772/81;
H[11,6661] := 8034332414/81;
H[11,6662] := 16190437577/162;
H[11,6663] := 8219698436/81;
H[11,6664] := 8214741514/81;
H[11,6665] := 8214741514/81;
H[11,6666] := 13615676657/162;
H[11,6667] := 13665791441/162;
H[11,6668] := 7293294202/81;
H[11,6669] := 8159018552/81;
H[11,6670] := 8367414220/81;
H[11,6671] := 6013941515/54;
H[11,6672] := 15405087905/162;
H[11,6673] := 7327758542/81;
H[11,6674] := 16382471401/162;
H[11,6675] := 8426471486/81;
H[11,6676] := 9087485540/81;
H[11,6677] := 7739941420/81;
H[11,6678] := 7653728644/81;
H[11,6679] := 7573874018/81;
H[11,6680] := 5116692455/54;
H[11,6681] := 844955488/9;
H[11,6682] := 6310051804/81;
H[11,6683] := 15094699837/162;
H[11,6684] := 1679275277/18;
H[11,6685] := 7806233296/81;
H[11,6686] := 3187468132/27;
H[11,6687] := 9691206404/81;
H[11,6688] := 8195511520/81;
H[11,6689] := 5136979127/54;
H[11,6690] := 2521645963/27;
H[11,6691] := 16759648633/162;
H[11,6692] := 16958804821/162;
H[11,6693] := 5583499009/54;
H[11,6694] := 205196761/2;
H[11,6695] := 2878701376/27;
H[11,6696] := 8652642578/81;
H[11,6697] := 18866939957/162;
H[11,6698] := 14887675597/162;
H[11,6699] := 8165017402/81;
H[11,6700] := 2664272884/27;
H[11,6701] := 8696115854/81;
H[11,6702] := 7506473780/81;
H[11,6703] := 9585552772/81;
H[11,6704] := 9237142928/81;
H[11,6705] := 16850766761/162;
H[11,6706] := 15724393285/162;
H[11,6707] := 6798127363/54;
H[11,6708] := 9474849208/81;
H[11,6709] := 8217539384/81;
H[11,6710] := 8292770638/81;
H[11,6711] := 8292800036/81;
H[11,6712] := 7683911980/81;
H[11,6713] := 9069546392/81;
H[11,6714] := 8356651316/81;
H[11,6715] := 10307884724/81;
H[11,6716] := 850896082/9;
H[11,6717] := 2813453618/27;
H[11,6718] := 7768915526/81;
H[11,6719] := 237641152/3;
H[11,6720] := 7497850048/81;
H[11,6721] := 6849029380/81;
H[11,6722] := 7431054560/81;
H[11,6723] := 6809112344/81;
H[11,6724] := 7582761896/81;
H[11,6725] := 8068687160/81;
H[11,6726] := 6366495020/81;
H[11,6727] := 4482007501/54;
H[11,6728] := 17245745657/162;
H[11,6729] := 6711964216/81;
H[11,6730] := 2520356632/27;
H[11,6731] := 13693634989/162;
H[11,6732] := 8746905697/81;
H[11,6733] := 534824231/6;
H[11,6734] := 848355502/9;
H[11,6735] := 7074213824/81;
H[11,6736] := 2872738175/27;
H[11,6737] := 7362830198/81;
H[11,6738] := 5489358793/54;
H[11,6739] := 9948292454/81;
H[11,6740] := 7535183972/81;
H[11,6741] := 7462434494/81;
H[11,6742] := 14152933771/162;
H[11,6743] := 14022702949/162;
H[11,6744] := 4090387303/54;
H[11,6745] := 14876177447/162;
H[11,6746] := 7445619254/81;
H[11,6747] := 7262543027/81;
H[11,6748] := 13870595681/162;
H[11,6749] := 14159034457/162;
H[11,6750] := 4567534367/54;
H[11,6751] := 4520378087/54;
H[11,6752] := 753864863/9;
H[11,6753] := 4520378087/54;
H[11,6754] := 746158480/9;
H[11,6755] := 13762042381/162;
H[11,6756] := 14653423361/162;
H[11,6757] := 6207967535/81;
H[11,6758] := 4060043111/54;
H[11,6759] := 6205754329/81;
H[11,6760] := 2449749943/27;
H[11,6761] := 6899279408/81;
H[11,6762] := 5862109777/81;
H[11,6763] := 13484984221/162;
H[11,6764] := 6152405321/81;
H[11,6765] := 13442756221/162;
H[11,6766] := 12120704177/162;
H[11,6767] := 2103333776/27;
H[11,6768] := 7427597054/81;
H[11,6769] := 767808226/9;
H[11,6770] := 1395388519/18;
H[11,6771] := 6693680321/81;
H[11,6772] := 2143406426/27;
H[11,6773] := 13587158821/162;
H[11,6774] := 681221198/9;
H[11,6775] := 6382088492/81;
H[11,6776] := 14079693299/162;
H[11,6777] := 15133779473/162;
H[11,6778] := 7281704587/81;
H[11,6779] := 7279158520/81;
H[11,6780] := 7400695174/81;
H[11,6781] := 274322600/3;
H[11,6782] := 251496928/3;
H[11,6783] := 6842500772/81;
H[11,6784] := 6850941116/81;
H[11,6785] := 1879161152/27;
H[11,6786] := 16861914437/162;
H[11,6787] := 938804507/9;
H[11,6788] := 7875336877/81;
H[11,6789] := 7014287918/81;
H[11,6790] := 321372862/3;
H[11,6791] := 15208799975/162;
H[11,6792] := 14706432929/162;
H[11,6793] := 8007255806/81;
H[11,6794] := 15048822577/162;
H[11,6795] := 2451657712/27;
H[11,6796] := 4994103239/54;
H[11,6797] := 14711743753/162;
H[11,6798] := 8654954668/81;
H[11,6799] := 13960040575/162;
H[11,6800] := 4930900117/54;
H[11,6801] := 7004172536/81;
H[11,6802] := 316543600/3;
H[11,6803] := 6843917554/81;
H[11,6804] := 7393033540/81;
H[11,6805] := 2917646369/27;
H[11,6806] := 8257497493/81;
H[11,6807] := 6780608062/81;
H[11,6808] := 4993306843/54;
H[11,6809] := 2247691795/27;
H[11,6810] := 4921322269/54;
H[11,6811] := 84114020;
H[11,6812] := 2862801470/27;
H[11,6813] := 8782901036/81;
H[11,6814] := 15494411875/162;
H[11,6815] := 15103912009/162;
H[11,6816] := 12993530777/162;
H[11,6817] := 14980775117/162;
H[11,6818] := 7431412094/81;
H[11,6819] := 5839916335/54;
H[11,6820] := 4518501995/54;
H[11,6821] := 7456545271/81;
H[11,6822] := 2681878271/27;
H[11,6823] := 9949548952/81;
H[11,6824] := 7492426226/81;
H[11,6825] := 15742800233/162;
H[11,6826] := 15049245527/162;
H[11,6827] := 5018325481/54;
H[11,6828] := 14760381739/162;
H[11,6829] := 2943126580/27;
H[11,6830] := 958032524/9;
H[11,6831] := 2325330868/27;
H[11,6832] := 297890014/3;
H[11,6833] := 7909484362/81;
H[11,6834] := 14908169545/162;
H[11,6835] := 652119899/6;
H[11,6836] := 13676355151/162;
H[11,6837] := 14972701139/162;
H[11,6838] := 7017924896/81;
H[11,6839] := 7599634622/81;
H[11,6840] := 6869022103/81;
H[11,6841] := 4430469635/54;
H[11,6842] := 14704394785/162;
H[11,6843] := 6808419788/81;
H[11,6844] := 4919669009/54;
H[11,6845] := 749202359/9;
H[11,6846] := 8478563761/81;
H[11,6847] := 13555235713/162;
H[11,6848] := 13693584185/162;
H[11,6849] := 7397104240/81;
H[11,6850] := 2442621536/27;
H[11,6851] := 768789652/9;
H[11,6852] := 767095058/9;
H[11,6853] := 6984472105/81;
H[11,6854] := 6362580287/81;
H[11,6855] := 6776210575/81;
H[11,6856] := 12281869291/162;
H[11,6857] := 6596079145/81;
H[11,6858] := 737207522/9;
H[11,6859] := 6062432798/81;
H[11,6860] := 4093062959/54;
H[11,6861] := 11017755641/162;
H[11,6862] := 13386988217/162;
H[11,6863] := 6149294476/81;
H[11,6864] := 6757208872/81;
H[11,6865] := 2443904848/27;
H[11,6866] := 2118279104/27;
H[11,6867] := 6633424562/81;
H[11,6868] := 2224504364/27;
H[11,6869] := 2596726432/27;
H[11,6870] := 2622944180/27;
H[11,6871] := 6031900900/81;
H[11,6872] := 688911344/9;
H[11,6873] := 4022095067/54;
H[11,6874] := 12577598365/162;
H[11,6875] := 3832334033/54;
H[11,6876] := 6818943676/81;
H[11,6877] := 1472635973/18;
H[11,6878] := 6201356171/81;
H[11,6879] := 13752282149/162;
H[11,6880] := 6682688279/81;
H[11,6881] := 6728231782/81;
H[11,6882] := 6236958370/81;
H[11,6883] := 6282307664/81;
H[11,6884] := 3672779279/54;
H[11,6885] := 6867389504/81;
H[11,6886] := 6867263542/81;
H[11,6887] := 7989624392/81;
H[11,6888] := 7299987268/81;
H[11,6889] := 13557836669/162;
H[11,6890] := 13695016739/162;
H[11,6891] := 6086598436/81;
H[11,6892] := 13009545905/162;
H[11,6893] := 13455435251/162;
H[11,6894] := 2076613024/27;
H[11,6895] := 811251848/9;
H[11,6896] := 794330632/9;
H[11,6897] := 2199299309/27;
H[11,6898] := 7306401484/81;
H[11,6899] := 7353908120/81;
H[11,6900] := 7360663070/81;
H[11,6901] := 6787160764/81;
H[11,6902] := 13504983833/162;
H[11,6903] := 5944454548/81;
H[11,6904] := 7265890460/81;
H[11,6905] := 7224439598/81;
H[11,6906] := 2835703040/27;
H[11,6907] := 7784263916/81;
H[11,6908] := 1629382885/18;
H[11,6909] := 7403673116/81;
H[11,6910] := 6569433040/81;
H[11,6911] := 663738023/9;
H[11,6912] := 12322661707/162;
H[11,6913] := 673504996/9;
H[11,6914] := 5605450775/81;
H[11,6915] := 2065076705/27;
H[11,6916] := 6201651206/81;
H[11,6917] := 206124998/3;
H[11,6918] := 6660757934/81;
H[11,6919] := 745360580/9;
H[11,6920] := 6565395934/81;
H[11,6921] := 13263062377/162;
H[11,6922] := 6786263192/81;
H[11,6923] := 6610693540/81;
H[11,6924] := 740957323/9;
H[11,6925] := 6855186740/81;
H[11,6926] := 89480032;
H[11,6927] := 7239183226/81;
H[11,6928] := 8599604584/81;
H[11,6929] := 17217625261/162;
H[11,6930] := 6765180032/81;
H[11,6931] := 6788364358/81;
H[11,6932] := 7693578205/81;
H[11,6933] := 1681632869/18;
H[11,6934] := 6252406945/81;
H[11,6935] := 8490645860/81;
H[11,6936] := 2460227231/27;
H[11,6937] := 4887610471/54;
H[11,6938] := 6787878371/81;
H[11,6939] := 2423204768/27;
H[11,6940] := 165746589/2;
H[11,6941] := 7239766796/81;
H[11,6942] := 13171541921/162;
H[11,6943] := 3007421263/27;
H[11,6944] := 3023947298/27;
H[11,6945] := 4955015935/54;
H[11,6946] := 7273253852/81;
H[11,6947] := 7147967788/81;
H[11,6948] := 7518796936/81;
H[11,6949] := 7150090064/81;
H[11,6950] := 5509511504/81;
H[11,6951] := 2047947904/27;
H[11,6952] := 5908314122/81;
H[11,6953] := 7010727488/81;
H[11,6954] := 6015727666/81;
H[11,6955] := 2218926796/27;
H[11,6956] := 6410004268/81;
H[11,6957] := 81205512;
H[11,6958] := 2397768622/27;
H[11,6959] := 2791574576/27;
H[11,6960] := 5768459108/81;
H[11,6961] := 6655546552/81;
H[11,6962] := 2542993648/27;
H[11,6963] := 248703052/3;
H[11,6964] := 248775434/3;
H[11,6965] := 248775434/3;
H[11,6966] := 248703052/3;
H[11,6967] := 74327826;
H[11,6968] := 2217697421/27;
H[11,6969] := 4552453087/54;
H[11,6970] := 270370756/3;
H[11,6971] := 4152169583/54;
H[11,6972] := 272641448/3;
H[11,6973] := 4592969539/54;
H[11,6974] := 4458249235/54;
H[11,6975] := 4170971159/54;
H[11,6976] := 4170971159/54;
H[11,6977] := 272641448/3;
H[11,6978] := 4592969539/54;
H[11,6979] := 2068051915/27;
H[11,6980] := 2598694232/27;
H[11,6981] := 6646086352/81;
H[11,6982] := 7309731224/81;
H[11,6983] := 2147107748/27;
H[11,6984] := 12047531267/162;
H[11,6985] := 6042023510/81;
H[11,6986] := 6926026826/81;
H[11,6987] := 239613758/3;
H[11,6988] := 6026038931/81;
H[11,6989] := 6617610530/81;
H[11,6990] := 686662889/9;
H[11,6991] := 2791574576/27;
H[11,6992] := 2397768622/27;
H[11,6993] := 100736360;
H[11,6994] := 2216866012/27;
H[11,6995] := 14935803841/162;
H[11,6996] := 14935803841/162;
H[11,6997] := 100736360;
H[11,6998] := 4682744747/54;
H[11,6999] := 2216866012/27;
H[11,7000] := 1887269681/27;
H[11,7001] := 6478235368/81;
H[11,7002] := 78545196;
H[11,7003] := 259862795/3;
H[11,7004] := 259862795/3;
H[11,7005] := 5683387174/81;
H[11,7006] := 6564273092/81;
H[11,7007] := 92999368;
H[11,7008] := 6564273092/81;
H[11,7009] := 73462956;
H[11,7010] := 4414867739/54;
H[11,7011] := 2263669615/27;
H[11,7012] := 89686340;
H[11,7013] := 2063779529/27;
H[11,7014] := 89686340;
H[11,7015] := 2063779529/27;
H[11,7016] := 2263669615/27;
H[11,7017] := 6142731230/81;
H[11,7018] := 2576598880/27;
H[11,7019] := 6584902970/81;
H[11,7020] := 7245768884/81;
H[11,7021] := 6410816344/81;
H[11,7022] := 11987007167/162;
H[11,7023] := 6011625464/81;
H[11,7024] := 6895464304/81;
H[11,7025] := 6432770716/81;
H[11,7026] := 248703052/3;
H[11,7027] := 248775434/3;
H[11,7028] := 11987007167/162;
H[11,7029] := 6584902970/81;
H[11,7030] := 6142731230/81;
H[11,7031] := 2576598880/27;
H[11,7032] := 7245768884/81;
H[11,7033] := 6410816344/81;
H[11,7034] := 6011625464/81;
H[11,7035] := 6895464304/81;
H[11,7036] := 6432770716/81;
H[11,7037] := 270370756/3;
H[11,7038] := 4552453087/54;
H[11,7039] := 4152169583/54;
H[11,7040] := 2217697421/27;
H[11,7041] := 2186475490/27;
H[11,7042] := 14631922325/162;
H[11,7043] := 7315741625/81;
H[11,7044] := 2657505808/27;
H[11,7045] := 763780763/9;
H[11,7046] := 2659094288/27;
H[11,7047] := 2659094288/27;
H[11,7048] := 2657505808/27;
H[11,7049] := 6563671162/81;
H[11,7050] := 14631922325/162;
H[11,7051] := 1529088473/18;
H[11,7052] := 6563671162/81;
H[11,7053] := 7315741625/81;
H[11,7054] := 1529088473/18;
H[11,7055] := 2186475490/27;
H[11,7056] := 415531523/6;
H[11,7057] := 6419915996/81;
H[11,7058] := 6411498932/81;
H[11,7059] := 6617610530/81;
H[11,7060] := 2598694232/27;
H[11,7061] := 7309731224/81;
H[11,7062] := 686662889/9;
H[11,7063] := 12047531267/162;
H[11,7064] := 6646086352/81;
H[11,7065] := 2068051915/27;
H[11,7066] := 2147107748/27;
H[11,7067] := 6026038931/81;
H[11,7068] := 6042023510/81;
H[11,7069] := 239613758/3;
H[11,7070] := 6926026826/81;
H[11,7071] := 5768459108/81;
H[11,7072] := 6655546552/81;
H[11,7073] := 2542993648/27;
H[11,7074] := 6655546552/81;
H[11,7075] := 219865708/3;
H[11,7076] := 85390746;
H[11,7077] := 99206832;
H[11,7078] := 2237363476/27;
H[11,7079] := 2584149128/27;
H[11,7080] := 1877422144/27;
H[11,7081] := 212386639/3;
H[11,7082] := 2210240417/27;
H[11,7083] := 13678322053/162;
H[11,7084] := 2437478230/27;
H[11,7085] := 12406359925/162;
H[11,7086] := 4783006307/54;
H[11,7087] := 12149814973/162;
H[11,7088] := 6666850993/81;
H[11,7089] := 799819157/9;
H[11,7090] := 13468378549/162;
H[11,7091] := 6469081538/81;
H[11,7092] := 12045598555/162;
H[11,7093] := 222551786/3;
H[11,7094] := 6985613804/81;
H[11,7095] := 6556690162/81;
H[11,7096] := 234350927/3;
H[11,7097] := 15572957113/162;
H[11,7098] := 13338638021/162;
H[11,7099] := 7341732125/81;
H[11,7100] := 2156239436/27;
H[11,7101] := 12172642427/162;
H[11,7102] := 6107496908/81;
H[11,7103] := 2351818034/27;
H[11,7104] := 6561565322/81;
H[11,7105] := 1984440908/27;
H[11,7106] := 13104113363/162;
H[11,7107] := 2036840432/27;
H[11,7108] := 872054312/9;
H[11,7109] := 7276309790/81;
H[11,7110] := 81723380;
H[11,7111] := 4492571995/54;
H[11,7112] := 96355222;
H[11,7113] := 4867133083/54;
H[11,7114] := 2256139529/27;
H[11,7115] := 2235682493/27;
H[11,7116] := 2356494044/27;
H[11,7117] := 13110012575/162;
H[11,7118] := 6704541128/81;
H[11,7119] := 7130897312/81;
H[11,7120] := 851611660/9;
H[11,7121] := 247045724/3;
H[11,7122] := 6739002974/81;
H[11,7123] := 268498606/3;
H[11,7124] := 226343594/3;
H[11,7125] := 13273097077/162;
H[11,7126] := 6061228718/81;
H[11,7127] := 459865007/6;
H[11,7128] := 268986968/3;
H[11,7129] := 493733879/6;
H[11,7130] := 5548079099/81;
H[11,7131] := 685709431/9;
H[11,7132] := 6655554646/81;
H[11,7133] := 2079196747/27;
H[11,7134] := 6535200658/81;
H[11,7135] := 1318647371/18;
H[11,7136] := 674757418/9;
H[11,7137] := 6494897780/81;
H[11,7138] := 87074720;
H[11,7139] := 6549909418/81;
H[11,7140] := 6421937098/81;
H[11,7141] := 2150469296/27;
H[11,7142] := 6387629828/81;
H[11,7143] := 1852371512/27;
H[11,7144] := 8232117437/81;
H[11,7145] := 8269793320/81;
H[11,7146] := 7014845281/81;
H[11,7147] := 109655232;
H[11,7148] := 94335660;
H[11,7149] := 326666392/3;
H[11,7150] := 2725127440/27;
H[11,7151] := 2933628640/27;
H[11,7152] := 7566492152/81;
H[11,7153] := 107021320;
H[11,7154] := 8030608220/81;
H[11,7155] := 8105392421/81;
H[11,7156] := 888699356/9;
H[11,7157] := 2866216376/27;
H[11,7158] := 7501848344/81;
H[11,7159] := 246089882/3;
H[11,7160] := 7501793210/81;
H[11,7161] := 8722878928/81;
H[11,7162] := 2463682237/27;
H[11,7163] := 2856523976/27;
H[11,7164] := 2463682237/27;
H[11,7165] := 6231119476/81;
H[11,7166] := 2372062682/27;
H[11,7167] := 8188447000/81;
H[11,7168] := 6067268858/81;
H[11,7169] := 86093082;
H[11,7170] := 14575312825/162;
H[11,7171] := 8453513264/81;
H[11,7172] := 14579450785/162;
H[11,7173] := 5317299347/54;
H[11,7174] := 561719519/6;
H[11,7175] := 8123797820/81;
H[11,7176] := 13686104641/162;
H[11,7177] := 4742210923/54;
H[11,7178] := 4482194387/54;
H[11,7179] := 2240085235/27;
H[11,7180] := 192618125/2;
H[11,7181] := 4825236625/54;
H[11,7182] := 6187792481/81;
H[11,7183] := 6624254230/81;
H[11,7184] := 7226356984/81;
H[11,7185] := 6507359959/81;
H[11,7186] := 6462906838/81;
H[11,7187] := 7472166056/81;
H[11,7188] := 7013499100/81;
H[11,7189] := 12946556831/162;
H[11,7190] := 7111000592/81;
H[11,7191] := 6604228192/81;
H[11,7192] := 7164689389/81;
H[11,7193] := 843163604/9;
H[11,7194] := 7224186920/81;
H[11,7195] := 8188167872/81;
H[11,7196] := 2551503940/27;
H[11,7197] := 7473965566/81;
H[11,7198] := 13941339421/162;
H[11,7199] := 7010846284/81;
H[11,7200] := 98656416;
H[11,7201] := 247729846/3;
H[11,7202] := 7413388886/81;
H[11,7203] := 96476376;
H[11,7204] := 177366369/2;
H[11,7205] := 493733879/6;
H[11,7206] := 14248152665/162;
H[11,7207] := 6599877826/81;
H[11,7208] := 6660315998/81;
H[11,7209] := 14776729721/162;
H[11,7210] := 14655958045/162;
H[11,7211] := 2686004018/27;
H[11,7212] := 13793124973/162;
H[11,7213] := 7325067761/81;
H[11,7214] := 6565863908/81;
H[11,7215] := 195445021/2;
H[11,7216] := 7224659083/81;
H[11,7217] := 13582974593/162;
H[11,7218] := 7213217086/81;
H[11,7219] := 2340868556/27;
H[11,7220] := 14282290601/162;
H[11,7221] := 14040551057/162;
H[11,7222] := 12241118897/162;
H[11,7223] := 2319174842/27;
H[11,7224] := 7026554534/81;
H[11,7225] := 6565979144/81;
H[11,7226] := 284686460/3;
H[11,7227] := 7113187574/81;
H[11,7228] := 5975793332/81;
H[11,7229] := 6512589857/81;
H[11,7230] := 2333130856/27;
H[11,7231] := 6498441985/81;
H[11,7232] := 6933090064/81;
H[11,7233] := 12718910573/162;
H[11,7234] := 6411044030/81;
H[11,7235] := 6862354138/81;
H[11,7236] := 824446256/9;
H[11,7237] := 212365318/3;
H[11,7238] := 6609804215/81;
H[11,7239] := 11964757177/162;
H[11,7240] := 2016146659/27;
H[11,7241] := 13360253993/162;
H[11,7242] := 85383524;
H[11,7243] := 6137468212/81;
H[11,7244] := 6516071291/81;
H[11,7245] := 11934954413/162;
H[11,7246] := 6121894894/81;
H[11,7247] := 4815721699/54;
H[11,7248] := 13390609687/162;
H[11,7249] := 5557007978/81;
H[11,7250] := 6022293905/81;
H[11,7251] := 13302059305/162;
H[11,7252] := 12710302745/162;
H[11,7253] := 5787048457/81;
H[11,7254] := 5933804678/81;
H[11,7255] := 2300513408/27;
H[11,7256] := 12830163793/162;
H[11,7257] := 5974999352/81;
H[11,7258] := 2148179365/27;
H[11,7259] := 2034310702/27;
H[11,7260] := 3934235395/54;
H[11,7261] := 6455076596/81;
H[11,7262] := 2031470855/27;
H[11,7263] := 7151159156/81;
H[11,7264] := 6350680012/81;
H[11,7265] := 1997237348/27;
H[11,7266] := 6936026404/81;
H[11,7267] := 6479246212/81;
H[11,7268] := 760431173/9;
H[11,7269] := 78789110;
H[11,7270] := 6543100039/81;
H[11,7271] := 13573817893/162;
H[11,7272] := 12167829907/162;
H[11,7273] := 1523541281/18;
H[11,7274] := 7025371178/81;
H[11,7275] := 6537390862/81;
H[11,7276] := 1989315224/27;
H[11,7277] := 1305789289/18;
H[11,7278] := 3972182215/54;
H[11,7279] := 2233235392/27;
H[11,7280] := 2243991133/27;
H[11,7281] := 272154070/3;
H[11,7282] := 6272684653/81;
H[11,7283] := 6743385055/81;
H[11,7284] := 3999165935/54;
H[11,7285] := 7427795350/81;
H[11,7286] := 13616624017/162;
H[11,7287] := 12623665973/162;
H[11,7288] := 799336726/9;
H[11,7289] := 7782656218/81;
H[11,7290] := 12744271769/162;
H[11,7291] := 7097397119/81;
H[11,7292] := 6699964556/81;
H[11,7293] := 6478142944/81;
H[11,7294] := 6417407012/81;
H[11,7295] := 6510433190/81;
H[11,7296] := 6449661668/81;
H[11,7297] := 604094582/9;
H[11,7298] := 6363747442/81;
H[11,7299] := 12727512233/162;
H[11,7300] := 6412659842/81;
H[11,7301] := 7141325015/81;
H[11,7302] := 14541395495/162;
H[11,7303] := 582396019/6;
H[11,7304] := 6738935740/81;
H[11,7305] := 1976247092/27;
H[11,7306] := 2155843678/27;
H[11,7307] := 615999013/9;
H[11,7308] := 11581839769/162;
H[11,7309] := 2077508210/27;
H[11,7310] := 5871925076/81;
H[11,7311] := 693094492/9;
H[11,7312] := 3824043559/54;
H[11,7313] := 1939681774/27;
H[11,7314] := 6333436822/81;
H[11,7315] := 6782965202/81;
H[11,7316] := 5530673995/81;
H[11,7317] := 2065592030/27;
H[11,7318] := 11974495481/162;
H[11,7319] := 12989583269/162;
H[11,7320] := 6070528588/81;
H[11,7321] := 6428773730/81;
H[11,7322] := 242856737/3;
H[11,7323] := 74675101;
H[11,7324] := 227441074/3;
H[11,7325] := 245402036/3;
H[11,7326] := 5948885288/81;
H[11,7327] := 235882528/3;
H[11,7328] := 5853046991/81;
H[11,7329] := 6540417698/81;
H[11,7330] := 12014867531/162;
H[11,7331] := 6566872129/81;
H[11,7332] := 6020857213/81;
H[11,7333] := 4772487863/54;
H[11,7334] := 4526545627/54;
H[11,7335] := 7308153922/81;
H[11,7336] := 6684699689/81;
H[11,7337] := 11721392837/162;
H[11,7338] := 6699046376/81;
H[11,7339] := 5590981520/81;
H[11,7340] := 6399557708/81;
H[11,7341] := 2152266736/27;
H[11,7342] := 6595736050/81;
H[11,7343] := 14557578187/162;
H[11,7344] := 6626190460/81;
H[11,7345] := 13064309953/162;
H[11,7346] := 5342574817/81;
H[11,7347] := 6339551344/81;
H[11,7348] := 6268916281/81;
H[11,7349] := 1303398517/18;
H[11,7350] := 6436130974/81;
H[11,7351] := 5829175409/81;
H[11,7352] := 2111822000/27;
H[11,7353] := 3902955923/54;
H[11,7354] := 6521855810/81;
H[11,7355] := 262415086/3;
H[11,7356] := 6668990267/81;
H[11,7357] := 6515289226/81;
H[11,7358] := 658918787/9;
H[11,7359] := 1956975448/27;
H[11,7360] := 13060835521/162;
H[11,7361] := 6463671122/81;
H[11,7362] := 5451433798/81;
H[11,7363] := 6312180382/81;
H[11,7364] := 6305187236/81;
H[11,7365] := 2131380572/27;
H[11,7366] := 2303907956/27;
H[11,7367] := 6574406120/81;
H[11,7368] := 2363070476/27;
H[11,7369] := 720643336/9;
H[11,7370] := 5740582376/81;
H[11,7371] := 11416949213/162;
H[11,7372] := 6431649622/81;
H[11,7373] := 6328450534/81;
H[11,7374] := 10655335279/162;
H[11,7375] := 6282201392/81;
H[11,7376] := 6211810778/81;
H[11,7377] := 723223102/9;
H[11,7378] := 13078189325/162;
H[11,7379] := 523991771/6;
H[11,7380] := 7034002150/81;
H[11,7381] := 3939983447/54;
H[11,7382] := 588826042/9;
H[11,7383] := 2125063736/27;
H[11,7384] := 11721279917/162;
H[11,7385] := 5770491460/81;
H[11,7386] := 83570116;
H[11,7387] := 6246285112/81;
H[11,7388] := 4588766503/54;
H[11,7389] := 6961130516/81;
H[11,7390] := 13857560251/162;
H[11,7391] := 4618964423/54;
H[11,7392] := 5839886582/81;
H[11,7393] := 86844759;
H[11,7394] := 6955914593/81;
H[11,7395] := 14168671141/162;
H[11,7396] := 14162822789/162;
H[11,7397] := 5907795032/81;
H[11,7398] := 263194852/3;
H[11,7399] := 6997206760/81;
H[11,7400] := 6773737532/81;
H[11,7401] := 6743948828/81;
H[11,7402] := 7071256366/81;
H[11,7403] := 7114376896/81;
H[11,7404] := 73674186;
H[11,7405] := 6902719778/81;
H[11,7406] := 2290854224/27;
H[11,7407] := 14071154201/162;
H[11,7408] := 11653756495/162;
H[11,7409] := 4529869657/54;
H[11,7410] := 257751076/3;
H[11,7411] := 13848912001/162;
H[11,7412] := 1283823697/18;
H[11,7413] := 6770057720/81;
H[11,7414] := 4511703835/54;
H[11,7415] := 6629232040/81;
H[11,7416] := 2223857561/27;
H[11,7417] := 899853512/9;
H[11,7418] := 101745216;
H[11,7419] := 83177616;
H[11,7420] := 7300891528/81;
H[11,7421] := 2389747400/27;
H[11,7422] := 7039243192/81;
H[11,7423] := 858513488/9;
H[11,7424] := 6800920280/81;
H[11,7425] := 7337592778/81;
H[11,7426] := 2372218598/27;
H[11,7427] := 7303791434/81;
H[11,7428] := 92222484;
H[11,7429] := 298817126/3;
H[11,7430] := 251742478/3;
H[11,7431] := 13274967361/162;
H[11,7432] := 729682082/9;
H[11,7433] := 7669569260/81;
H[11,7434] := 14242443053/162;
H[11,7435] := 6262650364/81;
H[11,7436] := 6549854660/81;
H[11,7437] := 6695877464/81;
H[11,7438] := 15105200449/162;
H[11,7439] := 13210550549/162;
H[11,7440] := 240904096/3;
H[11,7441] := 4783219195/54;
H[11,7442] := 6330528586/81;
H[11,7443] := 6576630526/81;
H[11,7444] := 6049069489/81;
H[11,7445] := 14317082117/162;
H[11,7446] := 2353412468/27;
H[11,7447] := 2495350520/27;
H[11,7448] := 7144179082/81;
H[11,7449] := 14822581969/162;
H[11,7450] := 7087839124/81;
H[11,7451] := 171701769/2;
H[11,7452] := 13063141669/162;
H[11,7453] := 564810631/6;
H[11,7454] := 7550156900/81;
H[11,7455] := 2363723332/27;
H[11,7456] := 4890106843/54;
H[11,7457] := 90899356;
H[11,7458] := 80408804;
H[11,7459] := 6771736574/81;
H[11,7460] := 4538389735/54;
H[11,7461] := 7125014974/81;
H[11,7462] := 724098505/9;
H[11,7463] := 12831864205/162;
H[11,7464] := 6934083704/81;
H[11,7465] := 716462998/9;
H[11,7466] := 492522899/6;
H[11,7467] := 252723352/3;
H[11,7468] := 7467152098/81;
H[11,7469] := 80113254;
H[11,7470] := 7330650820/81;
H[11,7471] := 7123427978/81;
H[11,7472] := 233015530/3;
H[11,7473] := 6636376501/81;
H[11,7474] := 6492613504/81;
H[11,7475] := 779499464/9;
H[11,7476] := 6941172286/81;
H[11,7477] := 6006854192/81;
H[11,7478] := 2324958614/27;
H[11,7479] := 14088643433/162;
H[11,7480] := 2405107498/27;
H[11,7481] := 7153922126/81;
H[11,7482] := 510299239/6;
H[11,7483] := 2153213900/27;
H[11,7484] := 6978092674/81;
H[11,7485] := 86535628;
H[11,7486] := 6972281380/81;
H[11,7487] := 5820299344/81;
H[11,7488] := 6569758481/81;
H[11,7489] := 6480119180/81;
H[11,7490] := 12703564973/162;
H[11,7491] := 6548297468/81;
H[11,7492] := 4319850871/54;
H[11,7493] := 7033063778/81;
H[11,7494] := 14084750273/162;
H[11,7495] := 1982013896/27;
H[11,7496] := 256422050/3;
H[11,7497] := 7001356888/81;
H[11,7498] := 2092027786/27;
H[11,7499] := 6185159524/81;
H[11,7500] := 6838303868/81;
H[11,7501] := 2294744824/27;
H[11,7502] := 11545678501/162;
H[11,7503] := 6720661300/81;
H[11,7504] := 6858038512/81;
H[11,7505] := 5564824399/81;
H[11,7506] := 2189502691/27;
H[11,7507] := 1990307704/27;
H[11,7508] := 11774580515/162;
H[11,7509] := 12179363461/162;
H[11,7510] := 6801703634/81;
H[11,7511] := 5574534676/81;
H[11,7512] := 1984170422/27;
H[11,7513] := 2051825278/27;
H[11,7514] := 6926251184/81;
H[11,7515] := 5833584880/81;
H[11,7516] := 5917640254/81;
H[11,7517] := 2152952788/27;
H[11,7518] := 2091067886/27;
H[11,7519] := 4261437635/54;
H[11,7520] := 11723755973/162;
H[11,7521] := 5980595128/81;
H[11,7522] := 714194440/9;
H[11,7523] := 644744426/9;
H[11,7524] := 2063232772/27;
H[11,7525] := 5834147384/81;
H[11,7526] := 6484618628/81;
H[11,7527] := 5983985086/81;
H[11,7528] := 6502675642/81;
H[11,7529] := 6034471994/81;
H[11,7530] := 4508425699/54;
H[11,7531] := 6652968406/81;
H[11,7532] := 5869686938/81;
H[11,7533] := 82853964;
H[11,7534] := 139065777/2;
H[11,7535] := 160629961/2;
H[11,7536] := 243308528/3;
H[11,7537] := 13163270725/162;
H[11,7538] := 89604300;
H[11,7539] := 13215117749/162;
H[11,7540] := 242541646/3;
H[11,7541] := 3594506879/54;
H[11,7542] := 481838215/6;
H[11,7543] := 79458848;
H[11,7544] := 6737747089/81;
H[11,7545] := 11816339501/162;
H[11,7546] := 693724160/9;
H[11,7547] := 6869563627/81;
H[11,7548] := 5731180484/81;
H[11,7549] := 6181162115/81;
H[11,7550] := 11906271371/162;
H[11,7551] := 6657440675/81;
H[11,7552] := 6264821111/81;
H[11,7553] := 13597340693/162;
H[11,7554] := 12413135975/162;
H[11,7555] := 6868477648/81;
H[11,7556] := 13760852135/162;
H[11,7557] := 5924750144/81;
H[11,7558] := 4468200419/54;
H[11,7559] := 144187761/2;
H[11,7560] := 85206972;
H[11,7561] := 174826953/2;
H[11,7562] := 6392530028/81;
H[11,7563] := 2372903890/27;
H[11,7564] := 6590414914/81;
H[11,7565] := 6368806774/81;
H[11,7566] := 5333757772/81;
H[11,7567] := 2144001248/27;
H[11,7568] := 6436788244/81;
H[11,7569] := 2040668348/27;
H[11,7570] := 5945716096/81;
H[11,7571] := 1960782514/27;
H[11,7572] := 12077038357/162;
H[11,7573] := 1945362086/27;
H[11,7574] := 2093487074/27;
H[11,7575] := 5863600756/81;
H[11,7576] := 667342942/9;
H[11,7577] := 6038128508/81;
H[11,7578] := 160550873/2;
H[11,7579] := 6461311402/81;
H[11,7580] := 10778471293/162;
H[11,7581] := 4466954339/54;
H[11,7582] := 6626877230/81;
H[11,7583] := 1276649161/18;
H[11,7584] := 6184942826/81;
H[11,7585] := 5717509606/81;
H[11,7586] := 6085700498/81;
H[11,7587] := 630890372/9;
H[11,7588] := 214244762/3;
H[11,7589] := 11505121909/162;
H[11,7590] := 2124778166/27;
H[11,7591] := 2114215634/27;
H[11,7592] := 1780947398/27;
H[11,7593] := 6286515296/81;
H[11,7594] := 6287082974/81;
H[11,7595] := 5635454242/81;
H[11,7596] := 5572775350/81;
H[11,7597] := 6244021346/81;
H[11,7598] := 6252847462/81;
H[11,7599] := 10439341253/162;
H[11,7600] := 6244104166/81;
H[11,7601] := 6316370008/81;
H[11,7602] := 5689066564/81;
H[11,7603] := 11394570373/162;
H[11,7604] := 1675975159/27;
H[11,7605] := 6407267449/81;
H[11,7606] := 6390551084/81;
H[11,7607] := 5760613984/81;
H[11,7608] := 5140087100/81;
H[11,7609] := 6235412344/81;
H[11,7610] := 6091735972/81;
H[11,7611] := 5152301968/81;
H[11,7612] := 228747992/3;
H[11,7613] := 6049240696/81;
H[11,7614] := 2140657882/27;
H[11,7615] := 6981471622/81;
H[11,7616] := 2208700456/27;
H[11,7617] := 15441767641/162;
H[11,7618] := 484987051/6;
H[11,7619] := 188171929/2;
H[11,7620] := 264208084/3;
H[11,7621] := 696867092/9;
H[11,7622] := 6679749284/81;
H[11,7623] := 6323663824/81;
H[11,7624] := 2127730802/27;
H[11,7625] := 6924620578/81;
H[11,7626] := 12420799921/162;
H[11,7627] := 2109960022/27;
H[11,7628] := 7424370964/81;
H[11,7629] := 6937794578/81;
H[11,7630] := 1998815299/27;
H[11,7631] := 12386934389/162;
H[11,7632] := 5710567690/81;
H[11,7633] := 2062049732/27;
H[11,7634] := 2435843800/27;
H[11,7635] := 6779818792/81;
H[11,7636] := 6677169005/81;
H[11,7637] := 6153686063/81;
H[11,7638] := 12177451613/162;
H[11,7639] := 6122016220/81;
H[11,7640] := 6520272914/81;
H[11,7641] := 4067490913/54;
H[11,7642] := 753427012/9;
H[11,7643] := 72810369;
H[11,7644] := 12083059327/162;
H[11,7645] := 13476134689/162;
H[11,7646] := 6310568654/81;
H[11,7647] := 12463307543/162;
H[11,7648] := 4142421205/54;
H[11,7649] := 2292658009/27;
H[11,7650] := 1920180637/27;
H[11,7651] := 1926790610/27;
H[11,7652] := 12465519989/162;
H[11,7653] := 1294137475/18;
H[11,7654] := 4198417367/54;
H[11,7655] := 5871297073/81;
H[11,7656] := 6020355034/81;
H[11,7657] := 12110239541/162;
H[11,7658] := 1465562581/18;
H[11,7659] := 12701484181/162;
H[11,7660] := 2145368078/27;
H[11,7661] := 6556933810/81;
H[11,7662] := 11080327127/162;
H[11,7663] := 6146538428/81;
H[11,7664] := 5855986213/81;
H[11,7665] := 5852708702/81;
H[11,7666] := 2151153479/27;
H[11,7667] := 6017498990/81;
H[11,7668] := 5790714841/81;
H[11,7669] := 6247974292/81;
H[11,7670] := 11531474447/162;
H[11,7671] := 11891345777/162;
H[11,7672] := 700162190/9;
H[11,7673] := 775972792/9;
H[11,7674] := 1410856571/18;
H[11,7675] := 1412180677/18;
H[11,7676] := 12118011905/162;
H[11,7677] := 665510798/9;
H[11,7678] := 13130605027/162;
H[11,7679] := 6500526080/81;
H[11,7680] := 10651861531/162;
H[11,7681] := 4284170555/54;
H[11,7682] := 6431031658/81;
H[11,7683] := 6369651554/81;
H[11,7684] := 5919724418/81;
H[11,7685] := 87491565;
H[11,7686] := 6858581384/81;
H[11,7687] := 72837933;
H[11,7688] := 6333591760/81;
H[11,7689] := 12914340551/162;
H[11,7690] := 2120541328/27;
H[11,7691] := 6898854650/81;
H[11,7692] := 12782049169/162;
H[11,7693] := 13620363289/162;
H[11,7694] := 4177022467/54;
H[11,7695] := 216937300/3;
H[11,7696] := 6973992752/81;
H[11,7697] := 6974300689/81;
H[11,7698] := 6779046550/81;
H[11,7699] := 5780480036/81;
H[11,7700] := 1955651474/27;
H[11,7701] := 5807566634/81;
H[11,7702] := 1893144095/27;
H[11,7703] := 3784654651/54;
H[11,7704] := 4041233431/54;
H[11,7705] := 5718964366/81;
H[11,7706] := 5809679654/81;
H[11,7707] := 5809679654/81;
H[11,7708] := 479436017/6;
H[11,7709] := 479436017/6;
H[11,7710] := 67740669;
H[11,7711] := 11312039777/162;
H[11,7712] := 11429196199/162;
H[11,7713] := 12683195081/162;
H[11,7714] := 12682678273/162;
H[11,7715] := 3558375515/54;
H[11,7716] := 4247394755/54;
H[11,7717] := 6311831746/81;
H[11,7718] := 5507412208/81;
H[11,7719] := 5632486762/81;
H[11,7720] := 4118338195/54;
H[11,7721] := 6240611825/81;
H[11,7722] := 5180762891/81;
H[11,7723] := 5990989684/81;
H[11,7724] := 6060648184/81;
H[11,7725] := 13563036805/162;
H[11,7726] := 5739684908/81;
H[11,7727] := 5714507798/81;
H[11,7728] := 5780910158/81;
H[11,7729] := 5363529421/81;
H[11,7730] := 5939945528/81;
H[11,7731] := 5942498128/81;
H[11,7732] := 13096628777/162;
H[11,7733] := 12189370409/162;
H[11,7734] := 5963663372/81;
H[11,7735] := 6103137586/81;
H[11,7736] := 669053630/9;
H[11,7737] := 6416080978/81;
H[11,7738] := 6452822309/81;
H[11,7739] := 1826000845/27;
H[11,7740] := 2195701874/27;
H[11,7741] := 2235424063/27;
H[11,7742] := 2106468400/27;
H[11,7743] := 6218920405/81;
H[11,7744] := 1877543632/27;
H[11,7745] := 5590612520/81;
H[11,7746] := 6128728078/81;
H[11,7747] := 6131202290/81;
H[11,7748] := 10387928645/162;
H[11,7749] := 6238863932/81;
H[11,7750] := 698206286/9;
H[11,7751] := 73047232;
H[11,7752] := 1982749376/27;
H[11,7753] := 5852938513/81;
H[11,7754] := 79039146;
H[11,7755] := 6368077694/81;
H[11,7756] := 11840962873/162;
H[11,7757] := 3972759101/54;
H[11,7758] := 5472092774/81;
H[11,7759] := 6429990082/81;
H[11,7760] := 2167688786/27;
H[11,7761] := 6208200908/81;
H[11,7762] := 13511978759/162;
H[11,7763] := 15067620169/162;
H[11,7764] := 6438600380/81;
H[11,7765] := 7224438068/81;
H[11,7766] := 13339126087/162;
H[11,7767] := 4339586231/54;
H[11,7768] := 6192557828/81;
H[11,7769] := 6223939520/81;
H[11,7770] := 2108600864/27;
H[11,7771] := 637999280/9;
H[11,7772] := 6131268836/81;
H[11,7773] := 6719813986/81;
H[11,7774] := 250336510/3;
H[11,7775] := 5564046920/81;
H[11,7776] := 5945833448/81;
H[11,7777] := 5507493466/81;
H[11,7778] := 6043820894/81;
H[11,7779] := 5642699608/81;
H[11,7780] := 5540566790/81;
H[11,7781] := 5519294194/81;
H[11,7782] := 205183064/3;
H[11,7783] := 2103917960/27;
H[11,7784] := 2101807310/27;
H[11,7785] := 1735208338/27;
H[11,7786] := 2064189694/27;
H[11,7787] := 2055127342/27;
H[11,7788] := 619713122/9;
H[11,7789] := 5789803282/81;
H[11,7790] := 12383553473/162;
H[11,7791] := 11271780653/162;
H[11,7792] := 11217728077/162;
H[11,7793] := 5701483222/81;
H[11,7794] := 703692067/9;
H[11,7795] := 5166124303/81;
H[11,7796] := 6256350070/81;
H[11,7797] := 6190847515/81;
H[11,7798] := 5705140112/81;
H[11,7799] := 2070357506/27;
H[11,7800] := 1927288370/27;
H[11,7801] := 77292556;
H[11,7802] := 5668013054/81;
H[11,7803] := 2125063736/27;
H[11,7804] := 2136530759/27;
H[11,7805] := 5749237135/81;
H[11,7806] := 5821580396/81;
H[11,7807] := 3469913071/54;
H[11,7808] := 12798978785/162;
H[11,7809] := 6437946182/81;
H[11,7810] := 5698009580/81;
H[11,7811] := 6333879260/81;
H[11,7812] := 6928186466/81;
H[11,7813] := 471581089/6;
H[11,7814] := 13999508545/162;
H[11,7815] := 4384277531/54;
H[11,7816] := 730228528/9;
H[11,7817] := 2026256207/27;
H[11,7818] := 5549945948/81;
H[11,7819] := 10979427493/162;
H[11,7820] := 421805879/6;
H[11,7821] := 629282851/9;
H[11,7822] := 5026988174/81;
H[11,7823] := 6279805435/81;
H[11,7824] := 701095927/9;
H[11,7825] := 11153880029/162;
H[11,7826] := 5836569512/81;
H[11,7827] := 5792013923/81;
H[11,7828] := 10232735353/162;
H[11,7829] := 2046495232/27;
H[11,7830] := 12135718609/162;
H[11,7831] := 5667773876/81;
H[11,7832] := 5654160287/81;
H[11,7833] := 10178069609/162;
H[11,7834] := 2067696946/27;
H[11,7835] := 4067605183/54;
H[11,7836] := 5793753500/81;
H[11,7837] := 1944772759/27;
H[11,7838] := 11452252879/162;
H[11,7839] := 2132670062/27;
H[11,7840] := 6269583763/81;
H[11,7841] := 2143259440/27;
H[11,7842] := 12585872585/162;
H[11,7843] := 1863652690/27;
H[11,7844] := 6939346756/81;
H[11,7845] := 13861895749/162;
H[11,7846] := 724959838/9;
H[11,7847] := 12823082459/162;
H[11,7848] := 6549647728/81;
H[11,7849] := 6241253005/81;
H[11,7850] := 11687686079/162;
H[11,7851] := 2243795762/27;
H[11,7852] := 4622932715/54;
H[11,7853] := 6753831188/81;
H[11,7854] := 163011209/2;
H[11,7855] := 12960921193/162;
H[11,7856] := 244267888/3;
H[11,7857] := 6286263394/81;
H[11,7858] := 5890506938/81;
H[11,7859] := 6810724084/81;
H[11,7860] := 6980617781/81;
H[11,7861] := 2263542920/27;
H[11,7862] := 13850928829/162;
H[11,7863] := 2373636752/27;
H[11,7864] := 5391564608/81;
H[11,7865] := 74604200;
H[11,7866] := 5841986984/81;
H[11,7867] := 5833331656/81;
H[11,7868] := 7042582384/81;
H[11,7869] := 585437696/9;
H[11,7870] := 6715437214/81;
H[11,7871] := 5904376673/81;
H[11,7872] := 6302648986/81;
H[11,7873] := 13630527337/162;
H[11,7874] := 13178606365/162;
H[11,7875] := 710883404/9;
H[11,7876] := 4384187039/54;
H[11,7877] := 1370841109/18;
H[11,7878] := 5974534720/81;
H[11,7879] := 6535938988/81;
H[11,7880] := 5422272844/81;
H[11,7881] := 163078689/2;
H[11,7882] := 419298643/6;
H[11,7883] := 6302740988/81;
H[11,7884] := 10313456089/162;
H[11,7885] := 5659756486/81;
H[11,7886] := 6343183570/81;
H[11,7887] := 10329068417/162;
H[11,7888] := 2053595170/27;
H[11,7889] := 2086026430/27;
H[11,7890] := 6139015184/81;
H[11,7891] := 6062336012/81;
H[11,7892] := 5432644246/81;
H[11,7893] := 375312251/6;
H[11,7894] := 64768584;
H[11,7895] := 4895225728/81;
H[11,7896] := 9811285345/162;
H[11,7897] := 1671090032/27;
H[11,7898] := 4042603039/54;
H[11,7899] := 4784056333/81;
H[11,7900] := 1608255595/27;
H[11,7901] := 3339949547/54;
H[11,7902] := 184255196/3;
H[11,7903] := 6508509391/81;
H[11,7904] := 5124901627/54;
H[11,7905] := 14206240025/162;
H[11,7906] := 5046397327/54;
H[11,7907] := 7695772534/81;
H[11,7908] := 7068463930/81;
H[11,7909] := 7502625892/81;
H[11,7910] := 573282727/6;
H[11,7911] := 2184522286/27;
H[11,7912] := 6969728288/81;
H[11,7913] := 7427377780/81;
H[11,7914] := 7479057994/81;
H[11,7915] := 202709036/3;
H[11,7916] := 6291636443/81;
H[11,7917] := 2065518205/27;
H[11,7918] := 2065518205/27;
H[11,7919] := 5332886906/81;
H[11,7920] := 6102741116/81;
H[11,7921] := 1730625790/27;
H[11,7922] := 195279643/3;
H[11,7923] := 6188184742/81;
H[11,7924] := 5673498676/81;
H[11,7925] := 138026337/2;
H[11,7926] := 1365608341/18;
H[11,7927] := 6289178380/81;
H[11,7928] := 414634399/6;
H[11,7929] := 5588427062/81;
H[11,7930] := 2033846588/27;
H[11,7931] := 5874748636/81;
H[11,7932] := 6873180811/81;
H[11,7933] := 5623159937/81;
H[11,7934] := 5650824604/81;
H[11,7935] := 6036891124/81;
H[11,7936] := 11077881481/162;
H[11,7937] := 5687474804/81;
H[11,7938] := 474235199/6;
H[11,7939] := 5795275781/81;
H[11,7940] := 3793038451/54;
H[11,7941] := 1905072665/27;
H[11,7942] := 12274474847/162;
H[11,7943] := 5321219071/81;
H[11,7944] := 12522512899/162;
H[11,7945] := 5580678170/81;
H[11,7946] := 2020837754/27;
H[11,7947] := 5564823160/81;
H[11,7948] := 637796368/9;
H[11,7949] := 6211783237/81;
H[11,7950] := 208279853/3;
H[11,7951] := 5542253377/81;
H[11,7952] := 11253047003/162;
H[11,7953] := 4032357397/54;
H[11,7954] := 137986305/2;
H[11,7955] := 12191304545/162;
H[11,7956] := 5100229901/81;
H[11,7957] := 11127188765/162;
H[11,7958] := 1859677529/27;
H[11,7959] := 5424638839/81;
H[11,7960] := 5501621362/81;
H[11,7961] := 5891184722/81;
H[11,7962] := 5740656401/81;
H[11,7963] := 5804898794/81;
H[11,7964] := 12536163005/162;
H[11,7965] := 1866588467/27;
H[11,7966] := 6132756367/81;
H[11,7967] := 5743805789/81;
H[11,7968] := 1225595065/18;
H[11,7969] := 6044279938/81;
H[11,7970] := 5647515778/81;
H[11,7971] := 6128041843/81;
H[11,7972] := 6273149855/81;
H[11,7973] := 6030568862/81;
H[11,7974] := 5903483390/81;
H[11,7975] := 3976355863/54;
H[11,7976] := 11811065773/162;
H[11,7977] := 1141008377/18;
H[11,7978] := 1957267940/27;
H[11,7979] := 5939515256/81;
H[11,7980] := 197793709/3;
H[11,7981] := 6315258142/81;
H[11,7982] := 12447052285/162;
H[11,7983] := 3665020993/54;
H[11,7984] := 11219729333/162;
H[11,7985] := 12111444173/162;
H[11,7986] := 5107207943/81;
H[11,7987] := 6151307197/81;
H[11,7988] := 132734229/2;
H[11,7989] := 3650888545/54;
H[11,7990] := 3933125591/54;
H[11,7991] := 3679279993/54;
H[11,7992] := 69927426;
H[11,7993] := 150044013/2;
H[11,7994] := 4503310445/54;
H[11,7995] := 5708284391/81;
H[11,7996] := 5479569587/81;
H[11,7997] := 635064233/9;
H[11,7998] := 5521520407/81;
H[11,7999] := 5571772100/81;
H[11,8000] := 5995347866/81;
H[11,8001] := 12255700009/162;
H[11,8002] := 5429753752/81;
H[11,8003] := 1957338350/27;
H[11,8004] := 11840600971/162;
H[11,8005] := 1686900878/27;
H[11,8006] := 10634142047/162;
H[11,8007] := 5387178085/81;
H[11,8008] := 5296006894/81;
H[11,8009] := 10678149235/162;
H[11,8010] := 1928883071/27;
H[11,8011] := 5623858069/81;
H[11,8012] := 5720314060/81;
H[11,8013] := 2013565411/27;
H[11,8014] := 5398795379/81;
H[11,8015] := 661622521/9;
H[11,8016] := 3712374215/54;
H[11,8017] := 1810824857/27;
H[11,8018] := 6024348742/81;
H[11,8019] := 5598238628/81;
H[11,8020] := 11675379005/162;
H[11,8021] := 667584424/9;
H[11,8022] := 1959927361/27;
H[11,8023] := 12102121369/162;
H[11,8024] := 5831351098/81;
H[11,8025] := 5759935942/81;
H[11,8026] := 5856591412/81;
H[11,8027] := 5793459346/81;
H[11,8028] := 1105054553/18;
H[11,8029] := 5759705024/81;
H[11,8030] := 11536005271/162;
H[11,8031] := 6519182398/81;
H[11,8032] := 6105189118/81;
H[11,8033] := 232717930/3;
H[11,8034] := 5153523226/81;
H[11,8035] := 6029663410/81;
H[11,8036] := 1870353752/27;
H[11,8037] := 12349210951/162;
H[11,8038] := 161166725/2;
H[11,8039] := 6080881466/81;
H[11,8040] := 6410981884/81;
H[11,8041] := 5073669914/81;
H[11,8042] := 657259304/9;
H[11,8043] := 6020307782/81;
H[11,8044] := 1328148929/18;
H[11,8045] := 5536270510/81;
H[11,8046] := 5560101512/81;
H[11,8047] := 3651201469/54;
H[11,8048] := 5441463392/81;
H[11,8049] := 5351276603/81;
H[11,8050] := 3589659833/54;
H[11,8051] := 3602047775/54;
H[11,8052] := 6223745899/81;
H[11,8053] := 6047218343/81;
H[11,8054] := 5409164924/81;
H[11,8055] := 5351712800/81;
H[11,8056] := 12067575313/162;
H[11,8057] := 11947483645/162;
H[11,8058] := 10045733851/162;
H[11,8059] := 11593011395/162;
H[11,8060] := 5794334924/81;
H[11,8061] := 12265783019/162;
H[11,8062] := 12039993017/162;
H[11,8063] := 1766565265/27;
H[11,8064] := 5297300644/81;
H[11,8065] := 1320934229/18;
H[11,8066] := 653343226/9;
H[11,8067] := 9815381695/162;
H[11,8068] := 5768437843/81;
H[11,8069] := 11414502463/162;
H[11,8070] := 674611277/9;
H[11,8071] := 10959368851/162;
H[11,8072] := 1722207242/27;
H[11,8073] := 4049905549/54;
H[11,8074] := 5402020462/81;
H[11,8075] := 5852283796/81;
H[11,8076] := 1804455571/27;
H[11,8077] := 5490415186/81;
H[11,8078] := 4853031470/81;
H[11,8079] := 3585768379/54;
H[11,8080] := 5291701846/81;
H[11,8081] := 11412067651/162;
H[11,8082] := 3608050259/54;
H[11,8083] := 5214308647/81;
H[11,8084] := 1760058086/27;
H[11,8085] := 1169760947/18;
H[11,8086] := 11791380865/162;
H[11,8087] := 5829968446/81;
H[11,8088] := 5181915955/81;
H[11,8089] := 5893367083/81;
H[11,8090] := 11582316581/162;
H[11,8091] := 9731730193/162;
H[11,8092] := 11373168041/162;
H[11,8093] := 5617557859/81;
H[11,8094] := 5277526609/81;
H[11,8095] := 11646715243/162;
H[11,8096] := 215683712/3;
H[11,8097] := 215683712/3;
H[11,8098] := 775972792/9;
H[11,8099] := 6079483702/81;
H[11,8100] := 81338151;
H[11,8101] := 6807200824/81;
H[11,8102] := 5782395910/81;
H[11,8103] := 200998796/3;
H[11,8104] := 77771298;
H[11,8105] := 213338560/3;
H[11,8106] := 478336217/6;
H[11,8107] := 5568293156/81;
H[11,8108] := 2010055529/27;
H[11,8109] := 577127621/9;
H[11,8110] := 11176700837/162;
H[11,8111] := 5671232734/81;
H[11,8112] := 5493695840/81;
H[11,8113] := 5469517508/81;
H[11,8114] := 5612449225/81;
H[11,8115] := 5631265196/81;
H[11,8116] := 155412529/2;
H[11,8117] := 10878424919/162;
H[11,8118] := 230025958/3;
H[11,8119] := 64045981;
H[11,8120] := 1981227806/27;
H[11,8121] := 4022967823/54;
H[11,8122] := 12229384279/162;
H[11,8123] := 6169594069/81;
H[11,8124] := 6056382226/81;
H[11,8125] := 1652669591/27;
H[11,8126] := 5888091884/81;
H[11,8127] := 5860434329/81;
H[11,8128] := 2039293364/27;
H[11,8129] := 6323662180/81;
H[11,8130] := 5100455384/81;
H[11,8131] := 221096702/3;
H[11,8132] := 221577563/3;
H[11,8133] := 673076540/9;
H[11,8134] := 12739933165/162;
H[11,8135] := 435158113/6;
H[11,8136] := 2235899174/27;
H[11,8137] := 5738508131/81;
H[11,8138] := 6591347962/81;
H[11,8139] := 6760423319/81;
H[11,8140] := 10882865015/162;
H[11,8141] := 5408117572/81;
H[11,8142] := 5397867865/81;
H[11,8143] := 5412711212/81;
H[11,8144] := 5497056572/81;
H[11,8145] := 11762343335/162;
H[11,8146] := 5947255603/81;
H[11,8147] := 10043675521/162;
H[11,8148] := 5845212919/81;
H[11,8149] := 11653467053/162;
H[11,8150] := 1754219923/27;
H[11,8151] := 5321646430/81;
H[11,8152] := 3837585263/54;
H[11,8153] := 1952006990/27;
H[11,8154] := 1635809072/27;
H[11,8155] := 11517565961/162;
H[11,8156] := 11597925253/162;
H[11,8157] := 5879882150/81;
H[11,8158] := 5727256424/81;
H[11,8159] := 5537484649/81;
H[11,8160] := 5788061104/81;
H[11,8161] := 226767524/3;
H[11,8162] := 5445617396/81;
H[11,8163] := 1967970518/27;
H[11,8164] := 5134395091/81;
H[11,8165] := 4842967436/81;
H[11,8166] := 10511985521/162;
H[11,8167] := 3817824907/54;
H[11,8168] := 5552291818/81;
H[11,8169] := 1472122795/18;
H[11,8170] := 5788061104/81;
H[11,8171] := 6304664252/81;
H[11,8172] := 13580851813/162;
H[11,8173] := 5534101462/81;
H[11,8174] := 247045724/3;
H[11,8175] := 2161107172/27;
H[11,8176] := 6567596060/81;
H[11,8177] := 737991004/9;
H[11,8178] := 6547615696/81;
H[11,8179] := 13096889455/162;
H[11,8180] := 5521345568/81;
H[11,8181] := 4349322811/54;
H[11,8182] := 81523683;
H[11,8183] := 13022950759/162;
H[11,8184] := 241301020/3;
H[11,8185] := 5486810600/81;
H[11,8186] := 81660300;
H[11,8187] := 2179529944/27;
H[11,8188] := 6560329276/81;
H[11,8189] := 68104512;
H[11,8190] := 2119008740/27;
H[11,8191] := 4312346147/54;
H[11,8192] := 714380626/9;
H[11,8193] := 3607321037/54;
H[11,8194] := 12842884541/162;
H[11,8195] := 2115425191/27;
H[11,8196] := 6504555872/81;
H[11,8197] := 6468500801/81;
H[11,8198] := 5386232296/81;
H[11,8199] := 699020030/9;
H[11,8200] := 12931533337/162;
H[11,8201] := 6248621165/81;
H[11,8202] := 5421473467/81;
H[11,8203] := 12710004301/162;
H[11,8204] := 6359156270/81;
H[11,8205] := 77487915;
H[11,8206] := 5124513947/81;
H[11,8207] := 6115570657/81;
H[11,8208] := 6283977052/81;
H[11,8209] := 5936519174/81;
H[11,8210] := 1704966416/27;
H[11,8211] := 6056712616/81;
H[11,8212] := 6025522628/81;
H[11,8213] := 10842824851/162;
H[11,8214] := 5501544175/81;
H[11,8215] := 10996855181/162;
H[11,8216] := 5385419110/81;
H[11,8217] := 5360059024/81;
H[11,8218] := 5393358788/81;
H[11,8219] := 1219873751/18;
H[11,8220] := 5546279966/81;
H[11,8221] := 1857336439/27;
H[11,8222] := 1797099646/27;
H[11,8223] := 226655350/3;
H[11,8224] := 190579945/3;
H[11,8225] := 5920246393/81;
H[11,8226] := 2003694154/27;
H[11,8227] := 5980682686/81;
H[11,8228] := 151214283/2;
H[11,8229] := 5426179976/81;
H[11,8230] := 10717932997/162;
H[11,8231] := 449939617/6;
H[11,8232] := 5971968415/81;
H[11,8233] := 9897935225/162;
H[11,8234] := 221773562/3;
H[11,8235] := 3968987587/54;
H[11,8236] := 146970193/2;
H[11,8237] := 208138144/3;
H[11,8238] := 6537123953/81;
H[11,8239] := 10526730889/162;
H[11,8240] := 10464989509/162;
H[11,8241] := 5298850144/81;
H[11,8242] := 1961663500/27;
H[11,8243] := 5938113928/81;
H[11,8244] := 10687923973/162;
H[11,8245] := 10554140093/162;
H[11,8246] := 641780654/9;
H[11,8247] := 5715479876/81;
H[11,8248] := 4897160104/81;
H[11,8249] := 5888303078/81;
H[11,8250] := 218329379/3;
H[11,8251] := 5861377928/81;
H[11,8252] := 5984075731/81;
H[11,8253] := 11129183371/162;
H[11,8254] := 6464281096/81;
H[11,8255] := 227048413/3;
H[11,8256] := 5195667688/81;
H[11,8257] := 640311919/9;
H[11,8258] := 5803159034/81;
H[11,8259] := 4747753103/81;
H[11,8260] := 11981390261/162;
H[11,8261] := 12613891937/162;
H[11,8262] := 12346992919/162;
H[11,8263] := 5990062508/81;
H[11,8264] := 2174293576/27;
H[11,8265] := 12817265725/162;
H[11,8266] := 11073365501/162;
H[11,8267] := 3973830841/54;
H[11,8268] := 6556732400/81;
H[11,8269] := 5782624331/81;
H[11,8270] := 6469617602/81;
H[11,8271] := 12096284087/162;
H[11,8272] := 5696030281/81;
H[11,8273] := 3885840811/54;
H[11,8274] := 1412096305/18;
H[11,8275] := 12707403923/162;
H[11,8276] := 10626586309/162;
H[11,8277] := 6448179412/81;
H[11,8278] := 6448351529/81;
H[11,8279] := 1777654127/27;
H[11,8280] := 10710317359/162;
H[11,8281] := 10768678027/162;
H[11,8282] := 11524141819/162;
H[11,8283] := 11434277287/162;
H[11,8284] := 12403053697/162;
H[11,8285] := 10940431105/162;
H[11,8286] := 11773576577/162;
H[11,8287] := 1650464198/27;
H[11,8288] := 5985370414/81;
H[11,8289] := 5990077957/81;
H[11,8290] := 5843460598/81;
H[11,8291] := 5477025562/81;
H[11,8292] := 6172763827/81;
H[11,8293] := 398300867/6;
H[11,8294] := 5918294014/81;
H[11,8295] := 5416663922/81;
H[11,8296] := 1778082272/27;
H[11,8297] := 1798863158/27;
H[11,8298] := 5416438898/81;
H[11,8299] := 602914780/9;
H[11,8300] := 5394930280/81;
H[11,8301] := 4009155019/54;
H[11,8302] := 221711690/3;
H[11,8303] := 375551747/6;
H[11,8304] := 11793804025/162;
H[11,8305] := 5900882150/81;
H[11,8306] := 6040070243/81;
H[11,8307] := 196760272/3;
H[11,8308] := 10613020981/162;
H[11,8309] := 1988940413/27;
H[11,8310] := 5896890943/81;
H[11,8311] := 184660670/3;
H[11,8312] := 148002251/2;
H[11,8313] := 439275983/6;
H[11,8314] := 451506527/6;
H[11,8315] := 5530844936/81;
H[11,8316] := 5267231041/81;
H[11,8317] := 5277283195/81;
H[11,8318] := 3516609203/54;
H[11,8319] := 5950085714/81;
H[11,8320] := 5983661476/81;
H[11,8321] := 4956952658/81;
H[11,8322] := 642007960/9;
H[11,8323] := 1937949218/27;
H[11,8324] := 577031785/9;
H[11,8325] := 1762354310/27;
H[11,8326] := 5860286642/81;
H[11,8327] := 218044918/3;
H[11,8328] := 1067764819/18;
H[11,8329] := 5868034430/81;
H[11,8330] := 11600694451/162;
H[11,8331] := 5521235009/81;
H[11,8332] := 149995407/2;
H[11,8333] := 12136841783/162;
H[11,8334] := 4974032503/81;
H[11,8335] := 6025122686/81;
H[11,8336] := 5100074560/81;
H[11,8337] := 4914963965/81;
H[11,8338] := 5614373584/81;
H[11,8339] := 5577851492/81;
H[11,8340] := 5823641701/81;
H[11,8341] := 3913750835/54;
H[11,8342] := 3293266873/54;
H[11,8343] := 1721545159/27;
H[11,8344] := 10270652501/162;
H[11,8345] := 5657660980/81;
H[11,8346] := 5666328934/81;
H[11,8347] := 3192240745/54;
H[11,8348] := 5771053594/81;
H[11,8349] := 3872965499/54;
H[11,8350] := 5281027151/81;
H[11,8351] := 10539594193/162;
H[11,8352] := 5748316696/81;
H[11,8353] := 11421027251/162;
H[11,8354] := 1622990305/27;
H[11,8355] := 11478198241/162;
H[11,8356] := 3808345841/54;
H[11,8357] := 5325476416/81;
H[11,8358] := 5485065155/81;
H[11,8359] := 5141761826/81;
H[11,8360] := 5203336186/81;
H[11,8361] := 5135437076/81;
H[11,8362] := 5410582184/81;
H[11,8363] := 5261758502/81;
H[11,8364] := 10154844701/162;
H[11,8365] := 5141291833/81;
H[11,8366] := 1917508084/27;
H[11,8367] := 70964128;
H[11,8368] := 532692100/9;
H[11,8369] := 1285324645/18;
H[11,8370] := 5714866078/81;
H[11,8371] := 386903299/6;
H[11,8372] := 10736849117/162;
H[11,8373] := 128843125/2;
H[11,8374] := 10210762661/162;
H[11,8375] := 5203214504/81;
H[11,8376] := 3807041465/54;
H[11,8377] := 5748443582/81;
H[11,8378] := 1587748103/27;
H[11,8379] := 11319604801/162;
H[11,8380] := 1244255273/18;
H[11,8381] := 10614481175/162;
H[11,8382] := 5341459478/81;
H[11,8383] := 1924215697/27;
H[11,8384] := 5815225987/81;
H[11,8385] := 4760204966/81;
H[11,8386] := 5883571253/81;
H[11,8387] := 11783777473/162;
H[11,8388] := 5687256899/81;
H[11,8389] := 6442287677/81;
H[11,8390] := 4264572559/54;
H[11,8391] := 5343834416/81;
H[11,8392] := 11767096651/162;
H[11,8393] := 12991231487/162;
H[11,8394] := 12973025153/162;
H[11,8395] := 3569954309/54;
H[11,8396] := 3847592279/54;
H[11,8397] := 72167562;
H[11,8398] := 708142478/9;
H[11,8399] := 6409606990/81;
H[11,8400] := 1739450404/27;
H[11,8401] := 3385471757/54;
H[11,8402] := 5121461555/81;
H[11,8403] := 10500898697/162;
H[11,8404] := 5250447685/81;
H[11,8405] := 9252895273/162;
H[11,8406] := 11634908353/162;
H[11,8407] := 5773529096/81;
H[11,8408] := 10293178399/162;
H[11,8409] := 10510307219/162;
H[11,8410] := 5217263090/81;
H[11,8411] := 3121473775/54;
H[11,8412] := 5732736400/81;
H[11,8413] := 11251451293/162;
H[11,8414] := 5343466924/81;
H[11,8415] := 5305526542/81;
H[11,8416] := 4719048374/81;
H[11,8417] := 5615422378/81;
H[11,8418] := 5552338912/81;
H[11,8419] := 1783607660/27;
H[11,8420] := 3528099293/54;
H[11,8421] := 395332465/6;
H[11,8422] := 5321084330/81;
H[11,8423] := 469016339/6;
H[11,8424] := 5511804808/81;
H[11,8425] := 204885718/3;
H[11,8426] := 73462956;
H[11,8427] := 6182321960/81;
H[11,8428] := 5245009412/81;
H[11,8429] := 3424536263/54;
H[11,8430] := 4821240016/81;
H[11,8431] := 5805607270/81;
H[11,8432] := 5187960019/81;
H[11,8433] := 194871436/3;
H[11,8434] := 3169882117/54;
H[11,8435] := 5741692277/81;
H[11,8436] := 5773453225/81;
H[11,8437] := 4872910526/81;
H[11,8438] := 5316365816/81;
H[11,8439] := 5359132472/81;
H[11,8440] := 1703589643/27;
H[11,8441] := 4711392940/81;
H[11,8442] := 5752016446/81;
H[11,8443] := 67090950;
H[11,8444] := 5310477700/81;
H[11,8445] := 5380086224/81;
H[11,8446] := 1047751735/18;
H[11,8447] := 5732623595/81;
H[11,8448] := 11453977637/162;
H[11,8449] := 5092236320/81;
H[11,8450] := 1762057750/27;
H[11,8451] := 5218374365/81;
H[11,8452] := 1680652781/27;
H[11,8453] := 11865926419/162;
H[11,8454] := 10937777561/162;
H[11,8455] := 4809647048/81;
H[11,8456] := 11775200017/162;
H[11,8457] := 5703643516/81;
H[11,8458] := 5783890046/81;
H[11,8459] := 5208792088/81;
H[11,8460] := 5478893200/81;
H[11,8461] := 1836752608/27;
H[11,8462] := 6368435152/81;
H[11,8463] := 6376789352/81;
H[11,8464] := 5304037186/81;
H[11,8465] := 4981777753/81;
H[11,8466] := 4820504180/81;
H[11,8467] := 196392014/3;
H[11,8468] := 10130882725/162;
H[11,8469] := 5799322340/81;
H[11,8470] := 3901409225/54;
H[11,8471] := 9787123561/162;
H[11,8472] := 439275983/6;
H[11,8473] := 5886866810/81;
H[11,8474] := 5225079484/81;
H[11,8475] := 1249975349/18;
H[11,8476] := 4844413358/81;
H[11,8477] := 5837232040/81;
H[11,8478] := 11661774541/162;
H[11,8479] := 5766092702/81;
H[11,8480] := 6354737999/81;
H[11,8481] := 1721545159/27;
H[11,8482] := 1913824708/27;
H[11,8483] := 214000144/3;
H[11,8484] := 4728270544/81;
H[11,8485] := 1808627855/27;
H[11,8486] := 5222599603/81;
H[11,8487] := 13052452963/162;
H[11,8488] := 6518988205/81;
H[11,8489] := 5331673268/81;
H[11,8490] := 12858634385/162;
H[11,8491] := 6420196364/81;
H[11,8492] := 586314097/9;
H[11,8493] := 11551887145/162;
H[11,8494] := 212747443/3;
H[11,8495] := 6399133421/81;
H[11,8496] := 473871743/6;
H[11,8497] := 10316218259/162;
H[11,8498] := 4823117816/81;
H[11,8499] := 11312182073/162;
H[11,8500] := 1244357597/18;
H[11,8501] := 120418425/2;
H[11,8502] := 72167562;
H[11,8503] := 11551887145/162;
H[11,8504] := 1676373788/27;
H[11,8505] := 1129622357/18;
H[11,8506] := 5798522594/81;
H[11,8507] := 5834643278/81;
H[11,8508] := 3161054791/54;
H[11,8509] := 11143465049/162;
H[11,8510] := 5552980682/81;
H[11,8511] := 10340807297/162;
H[11,8512] := 651103027/9;
H[11,8513] := 4735775359/81;
H[11,8514] := 5754178448/81;
H[11,8515] := 5691501485/81;
H[11,8516] := 10569704357/162;
H[11,8517] := 393902059/6;
H[11,8518] := 11809071947/162;
H[11,8519] := 5893483661/81;
H[11,8520] := 9486845897/162;
H[11,8521] := 1731373645/27;
H[11,8522] := 5229848249/81;
H[11,8523] := 4660272868/81;
H[11,8524] := 71549686;
H[11,8525] := 5723383906/81;
H[11,8526] := 5288023762/81;
H[11,8527] := 596070218/9;
H[11,8528] := 1786452925/27;
H[11,8529] := 3123400757/54;
H[11,8530] := 5763916154/81;
H[11,8531] := 3776259025/54;
H[11,8532] := 10790918065/162;
H[11,8533] := 4747515878/81;
H[11,8534] := 620825750/9;
H[11,8535] := 617782972/9;
H[11,8536] := 67764182;
H[11,8537] := 245402036/3;
H[11,8538] := 6521806178/81;
H[11,8539] := 5582318258/81;
H[11,8540] := 10892810785/162;
H[11,8541] := 6422524820/81;
H[11,8542] := 5566997104/81;
H[11,8543] := 10805121181/162;
H[11,8544] := 6425530025/81;
H[11,8545] := 12671727911/162;
H[11,8546] := 5429743507/81;
H[11,8547] := 1754158910/27;
H[11,8548] := 10654463161/162;
H[11,8549] := 1751434285/27;
H[11,8550] := 5327283383/81;
H[11,8551] := 5274380375/81;
H[11,8552] := 1772095820/27;
H[11,8553] := 2097137906/27;
H[11,8554] := 10282531711/162;
H[11,8555] := 2061367409/27;
H[11,8556] := 4150805183/54;
H[11,8557] := 4886051924/81;
H[11,8558] := 4929258557/81;
H[11,8559] := 1626338650/27;
H[11,8560] := 61622277;
H[11,8561] := 64768584;
H[11,8562] := 3430125529/54;
H[11,8563] := 3374217527/54;
H[11,8564] := 1667417770/27;
H[11,8565] := 3130555645/54;
H[11,8566] := 5143567567/81;
H[11,8567] := 10325416175/162;
H[11,8568] := 5234411950/81;
H[11,8569] := 1525673899/27;
H[11,8570] := 1229789633/18;
H[11,8571] := 5607365176/81;
H[11,8572] := 5109813847/81;
H[11,8573] := 5208515713/81;
H[11,8574] := 4993163762/81;
H[11,8575] := 10246146737/162;
H[11,8576] := 3066783829/54;
H[11,8577] := 4942735808/81;
H[11,8578] := 5204494025/81;
H[11,8579] := 10352054533/162;
H[11,8580] := 1017512011/18;
H[11,8581] := 3338890411/54;
H[11,8582] := 556371353/9;
H[11,8583] := 10069125409/162;
H[11,8584] := 5106481738/81;
H[11,8585] := 9344364121/162;
H[11,8586] := 5240512598/81;
H[11,8587] := 5140370177/81;
H[11,8588] := 10128846619/162;
H[11,8589] := 3337510291/54;
H[11,8590] := 4610307293/81;
H[11,8591] := 11018790067/162;
H[11,8592] := 5550969187/81;
H[11,8593] := 5202285004/81;
H[11,8594] := 4731676066/81;
H[11,8595] := 578059564/9;
H[11,8596] := 9605219261/162;
H[11,8597] := 4580083915/81;
H[11,8598] := 5616711040/81;
H[11,8599] := 614804210/9;
H[11,8600] := 3852455095/54;
H[11,8601] := 5783233519/81;
H[11,8602] := 5634013855/81;
H[11,8603] := 621579928/9;
H[11,8604] := 5821580396/81;
H[11,8605] := 5638581662/81;
H[11,8606] := 5178317770/81;
H[11,8607] := 5558789078/81;
H[11,8608] := 613211942/9;
H[11,8609] := 5638606126/81;
H[11,8610] := 3336781655/54;
H[11,8611] := 1556322226/27;
H[11,8612] := 65849430;
H[11,8613] := 5329845488/81;
H[11,8614] := 9450659035/162;
H[11,8615] := 64223280;
H[11,8616] := 194955200/3;
H[11,8617] := 4607982466/81;
H[11,8618] := 5609949022/81;
H[11,8619] := 1681974008/27;
H[11,8620] := 5243836400/81;
H[11,8621] := 4916462488/81;
H[11,8622] := 4824406361/81;
H[11,8623] := 4801245748/81;
H[11,8624] := 1632624472/27;
H[11,8625] := 10718343317/162;
H[11,8626] := 1763241991/27;
H[11,8627] := 9344304083/162;
H[11,8628] := 11634908353/162;
H[11,8629] := 11332134001/162;
H[11,8630] := 4997331394/81;
H[11,8631] := 1884152372/27;
H[11,8632] := 5740683080/81;
H[11,8633] := 73204878;
H[11,8634] := 10124545913/162;
H[11,8635] := 1729120888/27;
H[11,8636] := 3312212297/54;
H[11,8637] := 5009686048/81;
H[11,8638] := 4719090088/81;
H[11,8639] := 4442523670/81;
H[11,8640] := 4492998907/81;
H[11,8641] := 172821989/3;
H[11,8642] := 59042424;
H[11,8643] := 503799590/9;
H[11,8644] := 1482685813/27;
H[11,8645] := 4447218850/81;
H[11,8646] := 3086116207/54;
H[11,8647] := 8955517715/162;
H[11,8648] := 1521663152/27;
H[11,8649] := 1546101664/27;
H[11,8650] := 4703063516/81;
H[11,8651] := 1632085690/27;
H[11,8652] := 9077652881/162;
H[11,8653] := 4952897528/81;
H[11,8654] := 4397751395/81;
H[11,8655] := 1484618720/27;
H[11,8656] := 185597600/3;
H[11,8657] := 208024256/3;
H[11,8658] := 70315776;
H[11,8659] := 181805608/3;
H[11,8660] := 4676424932/81;
H[11,8661] := 177405289/3;
H[11,8662] := 4641159172/81;
H[11,8663] := 499164680/9;
H[11,8664] := 4470622478/81;
H[11,8665] := 501416102/9;
H[11,8666] := 4963304174/81;
H[11,8667] := 4599014098/81;
H[11,8668] := 56122661;
H[11,8669] := 8877768283/162;
H[11,8670] := 2906481641/54;
H[11,8671] := 53908432;
H[11,8672] := 54369744;
H[11,8673] := 8688264647/162;
H[11,8674] := 2847810529/54;
H[11,8675] := 468367519/9;
H[11,8676] := 324884563/6;
H[11,8677] := 4257877967/81;
H[11,8678] := 4301463656/81;
H[11,8679] := 8291932385/162;
H[11,8680] := 457227494/9;
H[11,8681] := 4140187172/81;
H[11,8682] := 2708715001/54;
H[11,8683] := 4510244155/81;
H[11,8684] := 1354930378/27;
H[11,8685] := 8187132317/162;
H[11,8686] := 1344894124/27;
H[11,8687] := 3964814617/81;

